Solving Shisen-Sho boards

We give a simple proof of that determining solvability of Shisen-Sho boards is NP-complete. Furthermore, we show that under realistic assumptions, one can compute in logarithmic time if two tiles form a playable pair. We combine an implementation of the algoritm to test playability of pairs with my earlier algorithm to solve Mahjong Solitaire boards with peeking, to obtain an algorithm to solve Shisen-Sho boards. We sample several Shisen-Sho and Mahjong Solitaire layouts for solvability for Shisen-Sho and Mahjong Solitaire.

==> mjgridpairing.cpp <==
// mjgridpairing.cpp

namespace mjgrid {
#include "pairing.h"

int const gridtype = MJROW | MJCOL;

int const maxwidth = 63;  // at most 63
int const maxheight = 63; // at most 63
int const maxdepth = 16;  // at most 16

static int tilecount;
static unsigned short pilfill[maxheight+1][maxwidth+1];
static unsigned long fillarray[maxdepth+1][262];
static unsigned long (*rowfill)[262] =
           (unsigned long (*)[262]) (*fillarray + 1);
static unsigned long (*colfill)[262] =
           (unsigned long (*)[262]) (*fillarray + 132);

static int tilecount_bak;
static unsigned short pilfill_bak[maxheight+1][maxwidth+1];
static unsigned long fillarray_bak[maxdepth+1][262];

int gamecount ()
{
  return tilecount;
}

int gridcount ()
{
  int pc = 0;
  for (int r=0; r<maxheight+1; r++) {
    for (int c=0; c<maxwidth+1; c++) {
      int pf = pilfill[r][c];
      while (pf) {
        pc++;
        pf &= pf - 1;
      }
    }
  }
  return pc;
}

void cleargrid ()
{
  for (int r=0; r<maxheight+1; r++) {
    for (int c=0; c<maxwidth+1; c++) {
      pilfill_bak[r][c] = pilfill[r][c];
      pilfill[r][c] = 0;
    }
  }
  for (int p=0; p<maxdepth+1; p++) {
    for (int q=0; q<262; q++) {
      fillarray_bak[p][q] = fillarray[p][q];
      fillarray[p][q] = 0;
    }
  }
  tilecount_bak = tilecount;
  tilecount = 0;
}

void uncleargrid ()
{
  for (int r=0; r<maxheight+1; r++) {
    for (int c=0; c<maxwidth+1; c++) {
      pilfill[r][c] = pilfill_bak[r][c];
    }
  }
  for (int p=0; p<maxdepth+1; p++) {
    for (int q=0; q<262; q++) {
      fillarray[p][q] = fillarray_bak[p][q];
    }
  }
  tilecount = tilecount_bak;
}

// p is the position to scan from for consecutive cleared bits in f
// p must be in the interval [0..63], optional to allow 64 as well
// consecutive cleared bits found are returned as set bits
static unsigned long fillrange (unsigned long f, int p)
{
  unsigned long g = f;
  // /* if (0 <= p <= 63) */ g = bits of f below position p
  /* if (!(p & ~63)) */ g &= ((1lu << p) - 1);
  if (g == 0) return ~f & (f - 1);
  // g = smallest power of 2 exceeding g
#ifdef bitscanreverse64
  g = 2lu << bitscanreverse64 (g);
#else
  g |= g >> 1;
  g |= g >> 2;
  g |= g >> 4;
  g |= g >> 8;
  g |= g >> 16;
  g |= g >> 32;
  g++;
#endif
  return ~f & (f - g);
}

// updates fill[2], fill[4], ..., fill[126] as
// interlacing ortree of fill[1], fill[3], ..., fill[127]
// after changing fill[p] for odd p between 0 and 128
//                                 ______________________________32
//                 ______________16______________
//         ______08______                  ______24______
//     __04__          __12__          __20__          __28__
//   02      06      10      14      18      22      26      30
// 01  03  05  07  09  11  13  15  17  19  21  23  25  27  29  31
static void ortree_update (unsigned long *fill, int p)
{
  p &= -4;
  fill[p+2] = fill[p+1] | fill[p+3];
  p &= -8;
  fill[p+4] = fill[p+2] | fill[p+6];
  p &= -16;
  fill[p+8] = fill[p+4] | fill[p+12];
  p &= -32;
  fill[p+16] = fill[p+8] | fill[p+24];
  // the below can be skipped because fill[1] and fill[127]
  // are never taken as or-operand in applications of ortree_or
  /* p &= 64;
  fill[p+32] = fill[p+16] | fill[p+48];
  p = 0;
  fill[p+64] = fill[p+32] | fill[p+96]; */
}

// returns fill[2*p1+1] | fill[2*p1+3] | ... | fill[2*p2-1]
// assuming that fill[2], fill[4], ..., fill[126] is
// interlacing ortree of fill[1], fill[3], ..., fill[127]
//                                 ______________________________32
//                 ______________16______________
//         ______08______                  ______24______
//     __04__          __12__          __20__          __28__
//   02      06      10      14      18      22      26      30
// 01  03  05  07  09  11  13  15  17  19  21  23  25  27  29  31
static unsigned long ortree_or_x2 (unsigned long *fill, int p1, int p2)
{
  // negation of leading bit except value -1 for 0
  static int negationofleadingbit[128] = {
     -1, -1, -2, -2, -4, -4, -4, -4, -8, -8, -8, -8, -8, -8, -8, -8,
    -16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,
    -32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,
    -32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,
    -64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,
    -64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,
    -64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,
    -64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64
  };
  // if p1 == p2, then p1 == p == p2
  // if p1 < p2, then p1 + 1 <= p <= p2, and if we see tree as family
  // tree, then p is the last common ancestor of p1 + 1 and p2, and
  // 2 * p is the last common ancestor of 2 * p1 + 1 and 2 * p2 + 1
  int p = p2 & negationofleadingbit[ p1 ^ p2 ];
  unsigned long f = 0;
  unsigned long *fill_2p = fill + 2 * p;

  // f |= fill[2*p1+1] | fill[2*p1+3] | ... | fill[2*p-1]
  p1 -= p;
  // f |= fill_2p[2*p1+1] | fill_2p[2*p1+3] | ... | fill_2p[-1]
  while (p1) {
    // s = trailing bit of p1
    int s = p1 & -p1;
    f |= fill_2p[ 2 * p1 + s ];
    p1 += s;
  }

  // f |= fill[2*p+1] | fill[2*p+3] | ... | fill[2*p2-1]
  p2 -= p;
  // f |= fill_2p[1] | fill_2p[3] | ... | fill_2p[2*p2-1]
  while (p2) {
    // s = trailing bit of p2
    int s = p2 & -p2;
    p2 -= s;
    f |= fill_2p[ 2 * p2 + s ];
  }

  return f;
}

void tile::play ()
{
  tilecount--;
  
  // clear pilfill in 2x2x1 region
  unsigned pf = ~(1 << lev);
  pilfill[row][col] &= pf;
  pilfill[row+1][col] &= pf;
  pilfill[row][col+1] &= pf;
  pilfill[row+1][col+1] &= pf;

   // clear rowfill in 2x1x1 region
  if (gametype & (SHROW | MJROW)) {
    int r = 2 * row + 1;
    rowfill[lev][r] &= ~(3lu << col);
    if (gametype & SHROW) ortree_update (rowfill[lev],r);
  }

  // clear colfill in 1x2x1 region
  if (gametype & (SHCOL | MJCOL)) {
    int c = 2 * col + 1;
    colfill[lev][c] &= ~(3lu << row);
    if (gametype & SHCOL) ortree_update (colfill[lev],c);
  }

  played = true;
}

void tile::unplay ()
{
  tilecount++;
  
  // set pilfill in 2x2x1 region
  unsigned pf = 1 << lev;
  pilfill[row][col] |= pf;
  pilfill[row+1][col] |= pf;
  pilfill[row][col+1] |= pf;
  pilfill[row+1][col+1] |= pf;

   // set rowfill in 2x1x1 region
  if (gametype & (SHROW | MJROW)) {
    int r = 2 * row + 1;
    rowfill[lev][r] |= 3lu << col;
    if (gametype & SHROW) ortree_update (rowfill[lev],r);
  }

  // set colfill in 1x2x1 region
  if (gametype & (SHCOL | MJCOL)) {
    int c = 2 * col + 1;
    colfill[lev][c] |= 3lu << row;
    if (gametype & SHCOL) ortree_update (colfill[lev],c);
  }

  played = false;
}

void tile::computeranges ()
{
  // test if tile is blocked, i.e. there is another tile above it
  unsigned pf = pilfill[row][col] | pilfill[row+1][col] |
                pilfill[row][col+1] | pilfill[row+1][col+1];
  tilesabove = pf & (-2 << lev);
  rowplayable = false;
  colplayable = false;
  rowfillrange = 0lu;
  colfillrange = 0lu;

  if (!tilesabove) {
    int r = 2 * row + 1;
    int c = 2 * col + 1;
    // test if tile is mahjong playable
    if (gametype & MJROW) {
      unsigned long f;
      f = rowfill[lev][r-2] | rowfill[lev][r] | rowfill[lev][r+2];
      f = (f << 1) & (f >> 2);
      rowplayable = !(f & (1lu << col));
    }
    // test if tile is transposed mahjong playable
    if (gametype & MJCOL) {
      unsigned long f;
      f = colfill[lev][c-2] | colfill[lev][c] | colfill[lev][c+2];
      f = (f << 1) & (f >> 2);
      colplayable = !(f & (1lu << row));
    }
    // compute how far one can reach left and right from the tile
    // as a consecutive sequence of set bits
    if (gametype & SHROW) {
      // row above tile
      unsigned long f1 = rowfill[lev][r-2];
      // row of tile without tile itself
      unsigned long f2 = rowfill[lev][r] & ~(3lu << col);
      // row below tile
      unsigned long f3 = rowfill[lev][r+2];
      f1 |= f2;
      f3 |= f2;
      if (f1 == f2 || f2 == f3) {
        rowfillrange = fillrange(f2,col);
      } else {
        rowfillrange = fillrange(f1,col) | fillrange(f3,col);
      }
    }
    // compute how far one can reach up and down from the tile
    // as a consecutive sequence of set bits
    if (gametype & SHCOL) {
      // column left from tile
      unsigned long f1 = colfill[lev][c-2];
      // column of tile without tile itself
      unsigned long f2 = colfill[lev][c] & ~(3lu << row);
      // row below tile
      unsigned long f3 = colfill[lev][c+2];
      f1 |= f2;
      f3 |= f2;
      if (f1 == f2 || f2 == f3) {
        colfillrange = fillrange(f2,row);
      } else {
        colfillrange = fillrange(f1,row) | fillrange(f3,row);
      }
    }
  }
}

// whether nonadjacent tiles connect with orthogonal lines:
// - pattern RCR, if both tiles have the same level
// - pattern PCR, if first tile has lower level
// - pattern RCP, if second tile has lower level
bool group::rowpairable (int i1, int i2)
{
  unsigned long *fill, range;

  if (member[i1].lev < member[i2].lev) {
    // tile 1 lower
    // range1 = row pattern of tile 1
    // range2 = rowfillrange of tile 2
    // range = range1 & range2
    range = 3lu << member[i1].col;
    range &= member[i2].rowfillrange;
    // take rowfill of level of highest tile
    fill = rowfill[member[i2].lev];
  } else if (member[i1].lev == member[i2].lev) {
    // no tile lower
    // range1 = rowfillrange of tile 1
    // range2 = rowfillrange of tile 2
    // range = range1 & range2
    range = member[i1].rowfillrange;
    range &= member[i2].rowfillrange;
    // test for outside connection on either side
    if (range & 0x8000000000000001lu) {
      // outside connection found on either side
      return true;
    }
    // take rowfill of level of highest tile
    fill = rowfill[member[i1].lev];
  } else {
    // tile 2 lower
    // range1 = rowfillrange of tile 1
    // range2 = row pattern of tile 2
    // range = range1 & range2
    range = member[i1].rowfillrange;
    range &= 3lu << member[i2].col;
    // take rowfill of level of highest tile
    fill = rowfill[member[i1].lev];
  }
  if (range == 0) {
    // ranges do not match, tiles adjacent or no connection
    return false;
  }

  int r1, r2;
  if (member[i1].row + 1 < member[i2].row) {
    r1 = member[i1].row + 1;
    r2 = member[i2].row;
  } else if (member[i2].row + 1 < member[i1].row) {
    r1 = member[i2].row + 1;
    r2 = member[i1].row;
  } else {
    // ranges match, connection always possible
    return true;
  }
  // search for common free bits in the row fill,
  // in the rows 2*r1+1,2*r1+3,...,2*r2-1
  // if such a bit is set in range match, then we have a
  // valid C-connection of our pattern, and vice versa
  return range & ~ortree_or_x2 (fill, r1, r2);
}

// whether nonadjacent tiles connect with orthogonal lines:
// - pattern CRC, if both tiles have the same level
// - pattern PRC, if first tile has lower level
// - pattern CRP, if second tile has lower level
bool group::colpairable (int i1, int i2)
{
  unsigned long *fill, range;

  if (member[i1].lev < member[i2].lev) {
    // tile 1 lower
    // range1 = col pattern of tile 1
    // range2 = colfillrange of tile 2
    // range = range1 & range2
    range = 3lu << member[i1].row;
    range &= member[i2].colfillrange;
    // take colfill of level of highest tile
    fill = colfill[member[i2].lev];
  } else if (member[i1].lev == member[i2].lev) {
    // no tile lower
    // range1 = colfillrange of tile 1
    // range2 = colfillrange of tile 2
    // range = range1 & range2
    range = member[i1].colfillrange;
    range &= member[i2].colfillrange;
    // test for outside connection on either side
    if (range & 0x8000000000000001lu) {
      // outside connection found on either side
      return true;
    }
    // take colfill of level of highest tile
    fill = colfill[member[i1].lev];
  } else {
    // tile 2 lower
    // range1 = colfillrange of tile 1
    // range2 = col pattern of tile 2
    // range = range1 & range2
    range = member[i1].colfillrange;
    range &= 3lu << member[i2].row;
    // take colfill of level of highest tile
    fill = colfill[member[i1].lev];
  }
  if (range == 0) {
    // ranges do not match, tiles adjacent or no connection
    return false;
  }

  int c1, c2;
  if (member[i1].col + 1 < member[i2].col) {
    c1 = member[i1].col + 1;
    c2 = member[i2].col;
  } else if (member[i2].col + 1 < member[i1].col) {
    c1 = member[i2].col + 1;
    c2 = member[i1].col;
  } else {
    // ranges match, connection always possible
    return true;
  }
  // search for common free bits in the col fill,
  // in the columns 2*c1+1,2*c1+3,...,2*c2-1
  // if such a bit is set in range match, then we have a
  // valid R-connection of our pattern, and vice versa
  return range & ~ortree_or_x2 (fill, c1, c2);
}

bool group::pairable (int i1, int i2)
{
  // test if both tiles are not blocked by tiles upon them
  if (!(member[i1].tilesabove | member[i2].tilesabove)) {
    // test if both tiles are transposed mahjong pairable
    if (gametype & MJCOL) {
      if (member[i1].colplayable & member[i2].colplayable) return true;
    }
    // test if both tiles are mahjong pairable
      if (gametype & MJROW) {
      if (member[i1].rowplayable & member[i2].rowplayable) return true;
    }
    // test if both tiles are shisen-sho pairable
    if (gametype & (SHROW | SHCOL)) {
      int r = member[i2].row - member[i1].row;
      r = r * r + 2;
      int c = member[i2].col - member[i1].col;
      c = c * c + 2;
      // test if tile placement guarantees a connection with
      // one orthogonal line, if we ignore the level dimension
      // such tiles are both row pairable and column pairable
      // this is true for adjacent tiles
      if (r * c < 35) return true;
      if (r < c) {
        // test if both tiles are shisen-sho column pairable
        // note that tiles are not adjacent
        if (gametype & SHCOL) {
          if (colpairable(i1,i2)) return true;
        }
        // test if both tiles are shisen-sho row pairable
        // note that tiles are not adjacent
        if (gametype & SHROW) {
          if (rowpairable(i1,i2)) return true;
        }
      } else {
        // test if both tiles are shisen-sho row pairable
        // note that tiles are not adjacent
        if (gametype & SHROW) {
          if (rowpairable(i1,i2)) return true;
        }
        // test if both tiles are shisen-sho column pairable
        // note that tiles are not adjacent
        if (gametype & SHCOL) {
          if (colpairable(i1,i2)) return true;
        }
      }
    }
  }
  return false;
}

}


==> mjsolver.cpp <==
// mjsolver.cpp

#include <stdio.h>
#include <assert.h>
#include <math.h>
#include <stdlib.h>
#include <time.h>
#include <string.h>

#define maxwidth 64
#define maxheight 64
#define maxdepth 16
#define maxgroups 256

#define max(a,b) ((a>b)?(a):(b))
#define min(a,b) ((a<b)?(a):(b))

struct tile
{
// NULL-terminated arrays of neighbo(u)rs
  tile *left[3], *right[3], *above[5];
// The group of the tile (0-35)
  int value;
// If the tile has been played already by the solver during 
// the routine pairingsolvable()
  bool isplayed;
// If a tile can be played by the solver during the routine
// pairingsolvable
  bool isplayable ();  
};

struct group
{
// the pairing of the four tiles (0-5): see pairingsolvable() for
// more info
  int pairing;
// number of tiles with the value of this group
  int nmembers;
// array of tiles of this group  
  tile *member[4];
};

// number of tiles
static int _ntiles;
// number of "game simulations" of randomsolve and 
// deterministicsolve
static int npairingsolvescans, nrandomsolvescans;
// tile array;
static tile _tile[4*maxgroups];
// group array, indexed by group value
static group _group[maxgroups];
// pointers of grid positions to tile array, to describe
// layout 
static tile *_layout[maxheight][maxwidth][maxdepth];
// array of pointers to groups, indexes in order of 
// search path
static group *_groups[maxgroups];
// start index and bottom index of search path
static int groupsindex, ngroups;

// computes if a tile can be played by the solver
bool tile::isplayable ()
{
  int k=0;
// checks if there are no above neighbo(u)rs
  while (above[k] != NULL)
  {
    if (!above[k]->isplayed) return false;
    k++;
  }
  k = 0;
// checks if there are no left neighbo(u)rs
  while (left[k] != NULL)
  {
    if (!left[k]->isplayed)
    {
      k = 0;
// checks if there are no right neighbo(u)rs
      while (right[k] != NULL)
      {
        if (!right[k]->isplayed) return false;
        k++;
      }      
      return true;
    }
    k++;
  }
  return true;
}

// initializes both randomsolve and deterministicsolve
void initsolve ()
{
// clear tile neighbours
  for (int k=0; k<4*maxgroups; k++)
  {
    _tile[k].left[0] = _tile[k].left[1] = 
                       _tile[k].left[2] = NULL;
    _tile[k].right[0] = _tile[k].right[1] = 
                        _tile[k].right[2] = NULL;
    _tile[k].above[0] = _tile[k].above[1] = 
                        _tile[k].above[2] = 
                        _tile[k].above[3] = 
                        _tile[k].above[4] = NULL;
    _tile[k].isplayed = false;
  }
// compute left and right neighbours
  for (int row=0; row<maxheight; row++)
  {
    for (int col=2; col<maxwidth; col++)
    {
      for (int lev=0; lev<maxdepth; lev++)
      {
        if (_layout[row][col][lev] != NULL)
        {
          int k = 0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            if (_layout[r][col-2][lev] != NULL)
            {
              _layout[row][col][lev]->left[k] =
                          _layout[r][col-2][lev];
              k++;
            }
          }
        }
        if (_layout[row][col-2][lev] != NULL)
        {
          int k=0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            if (_layout[r][col][lev] != NULL)
            {
              _layout[row][col-2][lev]->right[k] =
                              _layout[r][col][lev];
              k++;
            }
          }
        }
      }
    }
  }
// compute above neighbours
  for (int row=0; row<maxheight; row++)
  {
    for (int col=0; col<maxwidth; col++)
    {
      for (int lev=1; lev<maxdepth; lev++)
      {
        if (_layout[row][col][lev-1] != NULL)
        {
          int k = 0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            for (int c=max(col-1,0);
                 c<min(col+2,maxwidth); c++)
            {
              if (_layout[r][c][lev] != NULL)
              {
                _layout[row][col][lev-1]->above[k] =
                                  _layout[r][c][lev];
                k++;
              }
            }
          }
        }
      }
    }
  }
// clear groups
  for (int k=0; k<maxgroups; k++)
  {
    _group[k].pairing = -1;
    _group[k].nmembers = 0;
    _group[k].member[0] = _group[k].member[1] =
                          _group[k].member[2] =
                          _group[k].member[3] = NULL;
  }
// collect groups
  for (int k=0; k<_ntiles; k++)
  {
    int v = _tile[k].value;
    assert (v >= 0 && v < maxgroups &&
            _group[v].nmembers < 4);
    _group[v].member[_group[v].nmembers] = _tile + k;
    _group[v].nmembers++;
  }
// initialize search system of deterministicsolve
  srandom (time (NULL));
  int l=0, lq=0;
  for (int k=0; k<maxgroups; k++)
  {
    assert ((_group[k].nmembers & 1) == 0);
    if (_group[k].nmembers == 2)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = 4;
      l++;
    }
    if (_group[k].nmembers != 0)
    {
      lq = k;
    }
  }
  for (int k=0; k<=lq; k++)
  {
    if (_group[k].nmembers == 0)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = -1;
      l++;
    }
  }  
  groupsindex = l;
  for (int k=0; k<=lq; k++)
  {
    if (_group[k].nmembers == 4)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = 0;
      int r = random() % 3;
      if (r == 1)
      {
        tile *t = _groups[l]->member[2];
        _groups[l]->member[2] = _groups[l]->member[3];
        _groups[l]->member[3] = t;
      }
      else if (r == 2)
      {
        tile *t = _groups[l]->member[1];
        _groups[l]->member[1] = _groups[l]->member[3];
        _groups[l]->member[3] = t;
      }
      group *d = _groups[l];
      r = random() % (l + 1 - groupsindex);
      _groups[l] = _groups[groupsindex + r];
      _groups[groupsindex + r] = d;
      l++;
    }
  }
  ngroups = l;
}

// test solvability with the given pairing of all tiles
bool pairingsolvable ()
{
  int ntiles1, ntiles2=_ntiles;
  npairingsolvescans++;
// play until no tiles can be removed any more
  do
  {
    ntiles1 = ntiles2;
    for (int k=0; k<ngroups; k++)
    {
      switch (_group[k].pairing)
      {
        case 0: // free group, no pairing
                // first two played together, 
                // last two played separate
          if (_group[k].member[0]->isplayed |
              _group[k].member[1]->isplayed |
              _group[k].member[2]->isplayed) 
          {
            if (!(_group[k].member[0]->isplayed) && 
                _group[k].member[0]->isplayable ())
            {
              _group[k].member[0]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[1]->isplayed) && 
                _group[k].member[1]->isplayable ())
            {
              _group[k].member[1]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[2]->isplayed) && 
                _group[k].member[2]->isplayable ())
            {
              _group[k].member[2]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[3]->isplayed) && 
                _group[k].member[3]->isplayable ())
            {
              _group[k].member[3]->isplayed = true;
              ntiles2--;
            }
          }
          else
          {
            if (!(_group[k].member[0]->isplayed) && 
                _group[k].member[0]->isplayable ())
            {
              if (!(_group[k].member[1]->isplayed) && 
                  _group[k].member[1]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[1]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[2]->isplayed) && 
                       _group[k].member[2]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[2]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[3]->isplayed) && 
                       _group[k].member[3]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
            else if (!(_group[k].member[1]->isplayed) && 
                     _group[k].member[1]->isplayable ())
            {
              if (!(_group[k].member[2]->isplayed) && 
                  _group[k].member[2]->isplayable ())
              {
                _group[k].member[1]->isplayed = true;
                _group[k].member[2]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[3]->isplayed) && 
                       _group[k].member[3]->isplayable ())
              {
                _group[k].member[1]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
            else if (!(_group[k].member[2]->isplayed) && 
                     _group[k].member[2]->isplayable ())
            {
               if (!(_group[k].member[3]->isplayed) && 
                  _group[k].member[3]->isplayable ())
              {
                _group[k].member[2]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
          }
          break;
        case 1: // pairing 0-1, 2-3
          if (!(_group[k].member[2]->isplayed) && 
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
        case 4: // half a group, pairing 0-1
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            ntiles2 -= 2;
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            ntiles2 -= 2;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            ntiles2 -= 2;
          }
           break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (!(_group[k].member[0]->isplayed) &&
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 4;
          }
          break;
      }
    }
  }
  while (ntiles2 != ntiles1);
// unplay all played tiles
  for (int k=0; k<_ntiles; k++)
  {
    _tile[k].isplayed = false;
  }
// test if all tiles were removed  
  return ntiles2 == 0;
}

// recursive search routine to determine (un)solvability
// improves speed by changing search order backwards
bool deterministicsolve (int si)
{
  static group *_groups2[maxgroups];
  if (!pairingsolvable()) return false;
  int k; 
  for (k=si; k<ngroups; k++)
  {
    _groups[k]->pairing = 1;
    if (!pairingsolvable()) break;
  }
  if (k == ngroups) return true;
  int l = 0;  
  _groups2[l++] = _groups[k];
  for (int i=k-1; i>=si; i--)
  {
    _groups[i]->pairing = 0;
    if (pairingsolvable())
    {
      _groups[i]->pairing = 1;
      _groups2[l++] = _groups[i];
    }
    else  
    {
      if (_groups[i]->nmembers == 4)
      {
        tile *t = _groups[i]->member[3];
        _groups[i]->member[3] = _groups[i]->member[2];
        _groups[i]->member[2] = _groups[i]->member[1];
        _groups[i]->member[1] = t;
      }
      _groups[k] = _groups[i];
      k--;
    }  
  }
  for (int i=k; i>=si; i--)
  {
    _groups[i] = _groups2[--l];
  }
  for (int i=k; i>=si; i--)
  {
    _groups[i]->pairing = 2;
    if (deterministicsolve(i+1)) return true;
    _groups[i]->pairing = 3;
    if (deterministicsolve(i+1)) return true;
    _groups[i]->pairing = 0;
  }  
  return false;
}

// iterative search routine to determine solvability, but
// not unsolvability
bool randomsolve (int count)
{
  int k;
  int p[3*maxgroups+1];
// play count games by randomly removing matches, until the
// game is solved
  for (int n=0; n<count; n++)
  {
scanmatchings:
    int r=0;
    for (k=0; k<ngroups; k++)
    {
      if (_group[k].nmembers != 4)
      {
        if (_group[k].nmembers != 0 &&
            !_group[k].member[0]->isplayed && 
            _group[k].member[0]->isplayable() &&
            _group[k].member[1]->isplayable())
        {
// last two tiles removed immediately (harmless game move)
          _group[k].member[0]->isplayed = true;
          _group[k].member[1]->isplayed = true;
          goto scanmatchings;
        }
        continue;                 
      }      
      if (!_group[k].member[0]->isplayed && 
          _group[k].member[0]->isplayable())
      {
        if (!_group[k].member[1]->isplayed && 
             _group[k].member[1]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[2]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _group[k].pairing = 1;
            goto scanmatchings;
          }
          if (_group[k].member[2]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
            if (_group[k].member[3]->isplayable())
            {
// all tiles removed immediately (harmless game move)
              _group[k].member[0]->isplayed = true;
              _group[k].member[1]->isplayed = true;
              _group[k].member[2]->isplayed = true;
              _group[k].member[3]->isplayed = true;
              _group[k].pairing = 1;
              goto scanmatchings;
            }
          }
          else if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[2]->isplayed && 
                  _group[k].member[2]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[1]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].pairing = 2;
            goto scanmatchings;
          }
          if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[3]->isplayed && 
                  _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[1]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 3;
            goto scanmatchings;
          }
        }
      }
      else if (!_group[k].member[1]->isplayed && 
                _group[k].member[1]->isplayable())
      {
        if (!_group[k].member[2]->isplayed && 
             _group[k].member[2]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].pairing = 3;
            goto scanmatchings;
          }
          if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[3]->isplayed && 
                  _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 2;
            goto scanmatchings;
          }
        }
      }
      else if (!_group[k].member[2]->isplayed && 
                _group[k].member[2]->isplayable())
      {
        if (!_group[k].member[3]->isplayed && 
             _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 1;
            goto scanmatchings;
          }
        }
      }
    }
    if (r)
    {
      p[r] = k;
      r = random () % r;
      k = p[r];
      if (k < p[r+1])
      {
        if (!_group[k].member[3]->isplayed &&
            _group[k].member[3]->isplayable())
        {
          if (!_group[k].member[2]->isplayed &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[3]->isplayed = true;
          goto scanmatchings;
        }
         if (!_group[k].member[2]->isplayed &&
            _group[k].member[2]->isplayable())
        {
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[2]->isplayed = true;
          goto scanmatchings;
        }    
        _group[k].member[0]->isplayed = true;
        _group[k].member[1]->isplayed = true;
        goto scanmatchings;
      }
      if (k < p[r+2])
      {
        if (!_group[k].member[3]->isplayed &&
            _group[k].member[3]->isplayable())
        {
          if (!_group[k].member[0]->isplayed &&
              _group[k].member[0]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[1]->isplayed = true;
          _group[k].member[3]->isplayed = true;
          goto scanmatchings;
        }
        _group[k].member[0]->isplayed = true;
        _group[k].member[2]->isplayed = true;
        goto scanmatchings;
      }      
      {
        if (!_group[k].member[0]->isplayed &&
            _group[k].member[0]->isplayable())
        {
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[2]->isplayed = true;
          goto scanmatchings;
        }
        _group[k].member[1]->isplayed = true;
        _group[k].member[2]->isplayed = true;
        goto scanmatchings;
      }      
    }
    for (k=0; k<_ntiles; k++)
    {
      if (!_tile[k].isplayed) 
      {
        goto unsolved;
      }
    }
    for (k=0; k<_ntiles; k++)
    {
      _tile[k].isplayed = false;
    }
    nrandomsolvescans += n + 1;
    return true;
unsolved:
    for (k=0; k<_ntiles; k++)
    {
      _tile[k].isplayed = false;
    }
  }
  nrandomsolvescans += count;
  for (k=0; k<ngroups; k++)
  {
    if (_group[k].nmembers == 4)
    {
      _group[k].pairing = 0;
    }
  }
  return false;
}

bool solve ()
{
  nrandomsolvescans = 0;
  npairingsolvescans = 0;
  initsolve ();
  if (!pairingsolvable ())
  {
    return false;
  }
  if (randomsolve ((int) pow (1.2, 6 * sqrt (ngroups - groupsindex))))
  {
    return true;
  }
  return deterministicsolve (groupsindex); 
}

static void shaketiles (int gn)
{  
// shake tiles
  srand (gn);
  for (int k=0; k<_ntiles; k++)
  {
    int l = rand () % (k + 1);
    _tile[k].value = _tile[l].value;
    _tile[l].value = k / 4;
  }
// shake better
  for (int t=0; t<99; t++) {
    for (int k=1; k<_ntiles; k++) {
      int l = rand () % (k + 1);
      int m = _tile[k].value;
      _tile[k].value = _tile[l].value;
      _tile[l].value = m;
    }  
  }  
}

static void readlayout (char *fn)
{
// read layout 
  FILE *f = fopen(fn, "r");
  {
    int k=0, row, col, lev;
    char s[1000];
    do
    {
      fgets(s, 1000, f);
    }
    while (!feof(f) && (s[0] == '#' ||
           sscanf(s, "%d %d %d", &row, &col, &lev) != 3));
    while (!feof(f))
    {
      assert (k < 4*maxgroups && 
              row >= 0 && row < maxheight &&
              col >= 0 && col < maxwidth &&
              lev >= 0 && lev < maxdepth &&
              _layout[row][col][lev] == NULL);
      _layout[row][col][lev] = &_tile[k];
      k++;
      do
      {
        fgets(s, 1000, f);
      }
      while (!feof(f) && (s[0] == '#' ||
             sscanf(s, "%d %d %d", &row, &col, &lev) != 3));
    }
    _ntiles = k;
  }
  fclose (f);
}  

static void buildlayout (char *l)
{
  int rm, cm, lm;
  int s = sscanf (l, "-%dx%dx%d", &rm, &cm, &lm);
  if (s <= 0) rm = 12;
  if (s <= 1) cm = rm;
  if (s <= 2) lm = 1;
  int const rg = 2;
  int const cg = 2;
  assert (rm > 0 && rm * rg <= maxheight &&
          cm > 0 && cm * rg <= maxwidth &&
          lm > 0 && lm <= maxdepth);
  sprintf (l, "%02dx%02dx%02d", rm, cm, lm);
  printf ("Layout %s\n", l);
  
  int k = 0;
  for (int r=0; r<rm; r++) {
    for (int c=0; c<cm; c++) {
      bool b = (2 * (r >> 1) == rm - 1) && 
               (2 * (c >> 1) == cm - 1);
      for (int l=0; l<lm-b; l++) {
        int row = r * rg;
        int col = c * cg;
        int lev = l;
        assert (k < 4*maxgroups && _layout[row][col][lev] == NULL);
        _layout[row][col][lev] = &_tile[k];
        k++;
      }
    }
  }
  assert (!(k & 1));
  _ntiles = k;
}  
  
static void initlayout (char *fn)
{
// clear layout pointers
  {
    for (int row=0; row<maxheight; row++)
    {
      for (int col=0; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
          _layout[row][col][lev] = NULL;
        }
      }
    }
  }
// read or build layout
  if (fn[0] == '-') buildlayout (fn);
  else readlayout (fn); 
// test for overlapping tiles 
  {
    for (int row=1; row<maxheight; row++)
    {
      for (int col=1; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
        assert ((_layout[row-1][col-1][lev] != NULL) +
                (_layout[row-1][col-0][lev] != NULL) +
                (_layout[row-0][col-1][lev] != NULL) +
                (_layout[row-0][col-0][lev] != NULL) < 2);
        }
      }
    }
  }
}

int main(int argc, char* argv[])
{
  char l[1001];
  strcpy (l, argc<=1?"layouts/default":argv[1]);
  initlayout (l);
  char ll[1024];
  sprintf (ll, "%c-%s.log", 'M',
           strchr (l, '/') ? strrchr (l, '/') + 1 : l);
  FILE *f = fopen (ll, "w");
  time_t t = time(NULL);
  int win = 0, imp = 0;
  int st = argc<=2?0:atoi(argv[2]);
  int e = argc<=3?st+1000:atoi(argv[3]);
  int am; for (am=1; am<=e-st; am*=10); am /= 1000; am += !am;
  for (int k=st; k<e; k++)
  {
    shaketiles (k);
    printf ("Game %d:\n", k);
    bool s = solve ();
    printf ("%s\n", s?"Winnable":"Impossible");
    printf ("nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
    win += s;
    imp += 1-s;
    printf ("win=%d, imp=%d\n", win, imp);
    if (npairingsolvescans >= 100000 || k == e-1 || !((k + 1) % am))
    {
      fprintf (f, "Game %d:\n", k);
      fprintf (f, "%s\n", s?"Winnable":"Impossible");
      fprintf (f, "nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
      fprintf (f, "win=%d, imp=%d\n", win, imp);
      fflush (f);
    }
  }
  printf ("Time = %g\n", difftime(time(NULL),t));
  fprintf (f, "Time = %g\n", difftime(time(NULL),t));
  fclose (f);
  return 0;
}

/*
static int idx[4*maxgroups];

void Game::build_solution (int index)
{
// play until no tiles can be removed any more
  do
  {
    for (int k=0; k<ngroups; k++)
    {
      switch (_group[k].pairing)
      {
        case 0:
          exit (1);
        case 1: // pairing 0-1, 2-3
          if (!(_group[k].member[2]->isplayed) && 
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[2] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
        case 4: // half a group, pairing 0-1
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[1] - _tile]];
            index++;
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[2] - _tile]];
            index++;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[1] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[1] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[2] - _tile]];
            index++;
          }
          break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (!(_group[k].member[0]->isplayed) &&
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[1] - _tile]];
            index++;
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[2] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          break;
      }
    }
  }
  while (index != ntiles()/2);
}

void Game::find_solution ()
{
// clear layout pointers
  {
    for (int row=0; row<maxheight; row++)
    {
      for (int col=0; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
          _layout[row][col][lev] = NULL;
        }
      }
    }
  }
// read tiles 
  _ntiles = 0;
  for (int k=0; k<ntiles(); k++)
  {
    if (tile(k)->real())
    {
      _layout[tile(k)->row()][tile(k)->col()][tile(k)->lev()] = &_tile[_ntiles];
      _tile[_ntiles].value = tile(k)->match();
      idx[_ntiles] = k;
      _ntiles++;
    }
  }

  if (solve())
  {
    _solution_start = _taken/2;
    build_solution (_solution_start);
  }
  else
  {
    _unsolvable_start = _taken/2;
  }
}
*/


==> rmjsolver.cpp <==
// mjsolver.cpp

#include <stdio.h>
#include <assert.h>
#include <math.h>
#include <stdlib.h>
#include <time.h>
#include <string.h>

#define maxwidth 64
#define maxheight 64
#define maxdepth 16
#define maxgroups 256

#define max(a,b) ((a>b)?(a):(b))
#define min(a,b) ((a<b)?(a):(b))

struct tile
{
// NULL-terminated arrays of neighbo(u)rs
  tile *left[3], *right[3], *above[5];
// The group of the tile (0-35)
  int value;
// If the tile has been played already by the solver during 
// the routine pairingsolvable()
  bool isplayed;
// If a tile can be played by the solver during the routine
// pairingsolvable
  bool isplayable ();  
};

struct group
{
// the pairing of the four tiles (0-5): see pairingsolvable() for
// more info
  int pairing;
// number of tiles with the value of this group
  int nmembers;
// array of tiles of this group  
  tile *member[4];
};

// number of tiles
static int _ntiles;
// number of "game simulations" of randomsolve and 
// deterministicsolve
static int npairingsolvescans, nrandomsolvescans;
// tile array;
static tile _tile[4*maxgroups];
// group array, indexed by group value
static group _group[maxgroups];
// pointers of grid positions to tile array, to describe
// layout 
static tile *_layout[maxheight][maxwidth][maxdepth];
// array of pointers to groups, indexes in order of 
// search path
static group *_groups[maxgroups];
// start index and bottom index of search path
static int groupsindex, ngroups;

// computes if a tile can be played by the solver
bool tile::isplayable ()
{
  int k=0;
// checks if there are no above neighbo(u)rs
  while (above[k] != NULL)
  {
    if (!above[k]->isplayed) return false;
    k++;
  }
  k = 0;
// checks if there are no left neighbo(u)rs
  while (left[k] != NULL)
  {
    if (!left[k]->isplayed)
    {
      k = 0;
// checks if there are no right neighbo(u)rs
      while (right[k] != NULL)
      {
        if (!right[k]->isplayed) return false;
        k++;
      }      
      return true;
    }
    k++;
  }
  return true;
}

// initializes both randomsolve and deterministicsolve
void initsolve ()
{
// clear tile neighbours
  for (int k=0; k<4*maxgroups; k++)
  {
    _tile[k].left[0] = _tile[k].left[1] = 
                       _tile[k].left[2] = NULL;
    _tile[k].right[0] = _tile[k].right[1] = 
                        _tile[k].right[2] = NULL;
    _tile[k].above[0] = _tile[k].above[1] = 
                        _tile[k].above[2] = 
                        _tile[k].above[3] = 
                        _tile[k].above[4] = NULL;
    _tile[k].isplayed = false;
  }
// compute left and right neighbours
  for (int row=0; row<maxheight; row++)
  {
    for (int col=2; col<maxwidth; col++)
    {
      for (int lev=0; lev<maxdepth; lev++)
      {
        if (_layout[row][col][lev] != NULL)
        {
          int k = 0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            if (_layout[r][col-2][lev] != NULL)
            {
              _layout[row][col][lev]->left[k] =
                          _layout[r][col-2][lev];
              k++;
            }
          }
        }
        if (_layout[row][col-2][lev] != NULL)
        {
          int k=0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            if (_layout[r][col][lev] != NULL)
            {
              _layout[row][col-2][lev]->right[k] =
                              _layout[r][col][lev];
              k++;
            }
          }
        }
      }
    }
  }
// compute above neighbours
  for (int row=0; row<maxheight; row++)
  {
    for (int col=0; col<maxwidth; col++)
    {
      for (int lev=1; lev<maxdepth; lev++)
      {
        if (_layout[row][col][lev-1] != NULL)
        {
          int k = 0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            for (int c=max(col-1,0);
                 c<min(col+2,maxwidth); c++)
            {
              if (_layout[r][c][lev] != NULL)
              {
                _layout[row][col][lev-1]->above[k] =
                                  _layout[r][c][lev];
                k++;
              }
            }
          }
        }
      }
    }
  }
// clear groups
  for (int k=0; k<maxgroups; k++)
  {
    _group[k].pairing = -1;
    _group[k].nmembers = 0;
    _group[k].member[0] = _group[k].member[1] =
                          _group[k].member[2] =
                          _group[k].member[3] = NULL;
  }
// collect groups
  for (int k=0; k<_ntiles; k++)
  {
    int v = _tile[k].value;
    assert (v >= 0 && v < maxgroups &&
            _group[v].nmembers < 4);
    _group[v].member[_group[v].nmembers] = _tile + k;
    _group[v].nmembers++;
  }
// initialize search system of deterministicsolve
  srandom (time (NULL));
  int l=0, lq=0;
  for (int k=0; k<maxgroups; k++)
  {
    assert ((_group[k].nmembers & 1) == 0);
    if (_group[k].nmembers == 2)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = 4;
      l++;
    }
    if (_group[k].nmembers != 0)
    {
      lq = k;
    }
  }
  for (int k=0; k<=lq; k++)
  {
    if (_group[k].nmembers == 0)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = -1;
      l++;
    }
  }  
  groupsindex = l;
  for (int k=0; k<=lq; k++)
  {
    if (_group[k].nmembers == 4)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = 0;
      int r = random() % 3;
      if (r == 1)
      {
        tile *t = _groups[l]->member[2];
        _groups[l]->member[2] = _groups[l]->member[3];
        _groups[l]->member[3] = t;
      }
      else if (r == 2)
      {
        tile *t = _groups[l]->member[1];
        _groups[l]->member[1] = _groups[l]->member[3];
        _groups[l]->member[3] = t;
      }
      group *d = _groups[l];
      r = random() % (l + 1 - groupsindex);
      _groups[l] = _groups[groupsindex + r];
      _groups[groupsindex + r] = d;
      l++;
    }
  }
  ngroups = l;
}

// test solvability with the given pairing of all tiles
bool pairingsolvable ()
{
  int ntiles1, ntiles2=_ntiles;
  npairingsolvescans++;
// play until no tiles can be removed any more
  do
  {
    ntiles1 = ntiles2;
    for (int k=0; k<ngroups; k++)
    {
      switch (_group[k].pairing)
      {
        case 0: // free group, no pairing
                // first two played together, 
                // last two played separate
          if (_group[k].member[0]->isplayed |
              _group[k].member[1]->isplayed |
              _group[k].member[2]->isplayed) 
          {
            if (!(_group[k].member[0]->isplayed) && 
                _group[k].member[0]->isplayable ())
            {
              _group[k].member[0]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[1]->isplayed) && 
                _group[k].member[1]->isplayable ())
            {
              _group[k].member[1]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[2]->isplayed) && 
                _group[k].member[2]->isplayable ())
            {
              _group[k].member[2]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[3]->isplayed) && 
                _group[k].member[3]->isplayable ())
            {
              _group[k].member[3]->isplayed = true;
              ntiles2--;
            }
          }
          else
          {
            if (!(_group[k].member[0]->isplayed) && 
                _group[k].member[0]->isplayable ())
            {
              if (!(_group[k].member[1]->isplayed) && 
                  _group[k].member[1]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[1]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[2]->isplayed) && 
                       _group[k].member[2]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[2]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[3]->isplayed) && 
                       _group[k].member[3]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
            else if (!(_group[k].member[1]->isplayed) && 
                     _group[k].member[1]->isplayable ())
            {
              if (!(_group[k].member[2]->isplayed) && 
                  _group[k].member[2]->isplayable ())
              {
                _group[k].member[1]->isplayed = true;
                _group[k].member[2]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[3]->isplayed) && 
                       _group[k].member[3]->isplayable ())
              {
                _group[k].member[1]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
            else if (!(_group[k].member[2]->isplayed) && 
                     _group[k].member[2]->isplayable ())
            {
               if (!(_group[k].member[3]->isplayed) && 
                  _group[k].member[3]->isplayable ())
              {
                _group[k].member[2]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
          }
          break;
        case 1: // pairing 0-1, 2-3
          if (!(_group[k].member[2]->isplayed) && 
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
        case 4: // half a group, pairing 0-1
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            ntiles2 -= 2;
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            ntiles2 -= 2;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            ntiles2 -= 2;
          }
           break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (!(_group[k].member[0]->isplayed) &&
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 4;
          }
          break;
      }
    }
  }
  while (ntiles2 != ntiles1);
// unplay all played tiles
  for (int k=0; k<_ntiles; k++)
  {
    _tile[k].isplayed = false;
  }
// test if all tiles were removed  
  return ntiles2 == 0;
}

// recursive search routine to determine (un)solvability
// improves speed by changing search order backwards
bool deterministicsolve (int si)
{
  static group *_groups2[maxgroups];
  if (!pairingsolvable()) return false;
  int k; 
  for (k=si; k<ngroups; k++)
  {
    _groups[k]->pairing = 1;
    if (!pairingsolvable()) break;
  }
  if (k == ngroups) return true;
  int l = 0;  
  _groups2[l++] = _groups[k];
  for (int i=k-1; i>=si; i--)
  {
    _groups[i]->pairing = 0;
    if (pairingsolvable())
    {
      _groups[i]->pairing = 1;
      _groups2[l++] = _groups[i];
    }
    else  
    {
      if (_groups[i]->nmembers == 4)
      {
        tile *t = _groups[i]->member[3];
        _groups[i]->member[3] = _groups[i]->member[2];
        _groups[i]->member[2] = _groups[i]->member[1];
        _groups[i]->member[1] = t;
      }
      _groups[k] = _groups[i];
      k--;
    }  
  }
  for (int i=k; i>=si; i--)
  {
    _groups[i] = _groups2[--l];
  }
  for (int i=k; i>=si; i--)
  {
    _groups[i]->pairing = 2;
    if (deterministicsolve(i+1)) return true;
    _groups[i]->pairing = 3;
    if (deterministicsolve(i+1)) return true;
    _groups[i]->pairing = 0;
  }  
  return false;
}

// iterative search routine to determine solvability, but
// not unsolvability
bool randomsolve (int count)
{
  int k;
  int p[3*maxgroups+1];
// play count games by randomly removing matches, until the
// game is solved
  for (int n=0; n<count; n++)
  {
scanmatchings:
    int r=0;
    for (k=0; k<ngroups; k++)
    {
      if (_group[k].nmembers != 4)
      {
        if (_group[k].nmembers != 0 &&
            !_group[k].member[0]->isplayed && 
            _group[k].member[0]->isplayable() &&
            _group[k].member[1]->isplayable())
        {
// last two tiles removed immediately (harmless game move)
          _group[k].member[0]->isplayed = true;
          _group[k].member[1]->isplayed = true;
          goto scanmatchings;
        }
        continue;                 
      }      
      if (!_group[k].member[0]->isplayed && 
          _group[k].member[0]->isplayable())
      {
        if (!_group[k].member[1]->isplayed && 
             _group[k].member[1]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[2]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _group[k].pairing = 1;
            goto scanmatchings;
          }
          if (_group[k].member[2]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
            if (_group[k].member[3]->isplayable())
            {
// all tiles removed immediately (harmless game move)
              _group[k].member[0]->isplayed = true;
              _group[k].member[1]->isplayed = true;
              _group[k].member[2]->isplayed = true;
              _group[k].member[3]->isplayed = true;
              _group[k].pairing = 1;
              goto scanmatchings;
            }
          }
          else if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[2]->isplayed && 
                  _group[k].member[2]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[1]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].pairing = 2;
            goto scanmatchings;
          }
          if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[3]->isplayed && 
                  _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[1]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 3;
            goto scanmatchings;
          }
        }
      }
      else if (!_group[k].member[1]->isplayed && 
                _group[k].member[1]->isplayable())
      {
        if (!_group[k].member[2]->isplayed && 
             _group[k].member[2]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].pairing = 3;
            goto scanmatchings;
          }
          if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[3]->isplayed && 
                  _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 2;
            goto scanmatchings;
          }
        }
      }
      else if (!_group[k].member[2]->isplayed && 
                _group[k].member[2]->isplayable())
      {
        if (!_group[k].member[3]->isplayed && 
             _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 1;
            goto scanmatchings;
          }
        }
      }
    }
    if (r)
    {
      p[r] = k;
      r = random () % r;
      k = p[r];
      if (k < p[r+1])
      {
        if (!_group[k].member[3]->isplayed &&
            _group[k].member[3]->isplayable())
        {
          if (!_group[k].member[2]->isplayed &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[3]->isplayed = true;
          goto scanmatchings;
        }
         if (!_group[k].member[2]->isplayed &&
            _group[k].member[2]->isplayable())
        {
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[2]->isplayed = true;
          goto scanmatchings;
        }    
        _group[k].member[0]->isplayed = true;
        _group[k].member[1]->isplayed = true;
        goto scanmatchings;
      }
      if (k < p[r+2])
      {
        if (!_group[k].member[3]->isplayed &&
            _group[k].member[3]->isplayable())
        {
          if (!_group[k].member[0]->isplayed &&
              _group[k].member[0]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[1]->isplayed = true;
          _group[k].member[3]->isplayed = true;
          goto scanmatchings;
        }
        _group[k].member[0]->isplayed = true;
        _group[k].member[2]->isplayed = true;
        goto scanmatchings;
      }      
      {
        if (!_group[k].member[0]->isplayed &&
            _group[k].member[0]->isplayable())
        {
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[2]->isplayed = true;
          goto scanmatchings;
        }
        _group[k].member[1]->isplayed = true;
        _group[k].member[2]->isplayed = true;
        goto scanmatchings;
      }      
    }
    for (k=0; k<_ntiles; k++)
    {
      if (!_tile[k].isplayed) 
      {
        goto unsolved;
      }
    }
    for (k=0; k<_ntiles; k++)
    {
      _tile[k].isplayed = false;
    }
    nrandomsolvescans += n + 1;
    return true;
unsolved:
    for (k=0; k<_ntiles; k++)
    {
      _tile[k].isplayed = false;
    }
  }
  nrandomsolvescans += count;
  for (k=0; k<ngroups; k++)
  {
    if (_group[k].nmembers == 4)
    {
      _group[k].pairing = 0;
    }
  }
  return false;
}

bool solve ()
{
  nrandomsolvescans = 0;
  npairingsolvescans = 0;
  initsolve ();
  if (!pairingsolvable ())
  {
    return false;
  }
  if (randomsolve ((int) pow (1.2, 6 * sqrt (ngroups - groupsindex))))
  {
    return true;
  }
  return deterministicsolve (groupsindex); 
}

static void shaketiles (int gn)
{  
// shake tiles
  srand (gn);
  for (int k=0; k<_ntiles; k++)
  {
    int l = rand () % (k + 1);
    _tile[k].value = _tile[l].value;
    _tile[l].value = k / 4;
  }
// shake better
  for (int t=0; t<99; t++) {
    for (int k=1; k<_ntiles; k++) {
      int l = rand () % (k + 1);
      int m = _tile[k].value;
      _tile[k].value = _tile[l].value;
      _tile[l].value = m;
    }  
  }  
}

static void readlayout (char *fn)
{
// read layout 
  FILE *f = fopen(fn, "r");
  {
    int k=0, row, col, lev;
    char s[1000];
    do
    {
      fgets(s, 1000, f);
    }
    while (!feof(f) && (s[0] == '#' ||
           sscanf(s, "%d %d %d", &row, &col, &lev) != 3));
    while (!feof(f))
    {
      assert (k < 4*maxgroups && 
              row >= 0 && row < maxheight &&
              col >= 0 && col < maxwidth &&
              lev >= 0 && lev < maxdepth &&
              _layout[row][col][lev] == NULL);
      _layout[row][col][lev] = &_tile[k];
      k++;
      do
      {
        fgets(s, 1000, f);
      }
      while (!feof(f) && (s[0] == '#' ||
             sscanf(s, "%d %d %d", &row, &col, &lev) != 3));
    }
    _ntiles = k;
  }
  fclose (f);
}  

static void buildlayout (char *l)
{
  int rm, cm, lm;
  int s = sscanf (l, "-%dx%dx%d", &rm, &cm, &lm);
  if (s <= 0) rm = 12;
  if (s <= 1) cm = rm;
  if (s <= 2) lm = 1;
  int const rg = 2;
  int const cg = 2;
  assert (rm > 0 && rm * rg <= maxheight &&
          cm > 0 && cm * rg <= maxwidth &&
          lm > 0 && lm <= maxdepth);
  sprintf (l, "%02dx%02dx%02d", rm, cm, lm);
  printf ("Layout %s\n", l);
  
  int k = 0;
  for (int r=0; r<rm; r++) {
    for (int c=0; c<cm; c++) {
      bool b = (2 * (r >> 1) == rm - 1) && 
               (2 * (c >> 1) == cm - 1);
      for (int l=0; l<lm-b; l++) {
        int row = r * rg;
        int col = c * cg;
        int lev = l;
        assert (k < 4*maxgroups && _layout[row][col][lev] == NULL);
        _layout[row][col][lev] = &_tile[k];
        k++;
      }
    }
  }
  assert (!(k & 1));
  _ntiles = k;
}  
  
static void initlayout (char *fn)
{
// clear layout pointers
  {
    for (int row=0; row<maxheight; row++)
    {
      for (int col=0; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
          _layout[row][col][lev] = NULL;
        }
      }
    }
  }
// read or build layout
  if (fn[0] == '-') buildlayout (fn);
  else readlayout (fn); 
// test for overlapping tiles 
  {
    for (int row=1; row<maxheight; row++)
    {
      for (int col=1; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
        assert ((_layout[row-1][col-1][lev] != NULL) +
                (_layout[row-1][col-0][lev] != NULL) +
                (_layout[row-0][col-1][lev] != NULL) +
                (_layout[row-0][col-0][lev] != NULL) < 2);
        }
      }
    }
  }
}

void scanlog (char *ll, int &st, int &win, int &imp)
{
  FILE *f = fopen (ll, "r");
  if (f) {
    int nr, np, n;
    char buf[1024];
    st--;
    while (!feof(f)) {
      n = fscanf (f, "Game %d:\n", &st); 
      if (n == -1) break;
      assert (n == 1);
      n = fscanf (f, "%s\n", buf); 
      assert (n == 1);
      n = fscanf (f, "nrandomsolvescans = %d, npairingsolvescans = %d\n", 
                      &nr, &np); 
      assert (n == 2);
      n = fscanf (f, "win=%d, imp=%d\n", &win, &imp); 
      assert (n == 2);
    }
    st++;
    fclose (f);
  }
}
  
int main(int argc, char* argv[])
{
  char l[1001];
  strcpy (l, argc<=1?"layouts/default":argv[1]);
  initlayout (l);
  char ll[1024];
  sprintf (ll, "%c-%s.log", 'M',
           strchr (l, '/') ? strrchr (l, '/') + 1 : l);
  int win = 0, imp = 0;
  int st = argc<=2?0:atoi(argv[2]);
  int e = argc<=3?st+1000:atoi(argv[3]);
  int am; for (am=1; am<=e-st; am*=10); am /= 1000; am += !am;
  scanlog (ll, st, win, imp);
  FILE *f = fopen (ll, "a");
  time_t t = time(NULL);
  for (int k=st; k<e; k++)
  {
    shaketiles (k);
    printf ("Game %d:\n", k);
    bool s = solve ();
    printf ("%s\n", s?"Winnable":"Impossible");
    printf ("nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
    win += s;
    imp += 1-s;
    printf ("win=%d, imp=%d\n", win, imp);
    if (npairingsolvescans >= 100000 || k == e-1 || !((k + 1) % am))
    {
      fprintf (f, "Game %d:\n", k);
      fprintf (f, "%s\n", s?"Winnable":"Impossible");
      fprintf (f, "nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
      fprintf (f, "win=%d, imp=%d\n", win, imp);
      fflush (f);
    }
  }
  printf ("Time = %g\n", difftime(time(NULL),t));
  fprintf (f, "Time = %g\n", difftime(time(NULL),t));
  fclose (f);
  return 0;
}

/*
static int idx[4*maxgroups];

void Game::build_solution (int index)
{
// play until no tiles can be removed any more
  do
  {
    for (int k=0; k<ngroups; k++)
    {
      switch (_group[k].pairing)
      {
        case 0:
          exit (1);
        case 1: // pairing 0-1, 2-3
          if (!(_group[k].member[2]->isplayed) && 
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[2] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
        case 4: // half a group, pairing 0-1
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[1] - _tile]];
            index++;
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[2] - _tile]];
            index++;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[1] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[1] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[2] - _tile]];
            index++;
          }
          break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (!(_group[k].member[0]->isplayed) &&
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[1] - _tile]];
            index++;
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[2] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          break;
      }
    }
  }
  while (index != ntiles()/2);
}

void Game::find_solution ()
{
// clear layout pointers
  {
    for (int row=0; row<maxheight; row++)
    {
      for (int col=0; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
          _layout[row][col][lev] = NULL;
        }
      }
    }
  }
// read tiles 
  _ntiles = 0;
  for (int k=0; k<ntiles(); k++)
  {
    if (tile(k)->real())
    {
      _layout[tile(k)->row()][tile(k)->col()][tile(k)->lev()] = &_tile[_ntiles];
      _tile[_ntiles].value = tile(k)->match();
      idx[_ntiles] = k;
      _ntiles++;
    }
  }

  if (solve())
  {
    _solution_start = _taken/2;
    build_solution (_solution_start);
  }
  else
  {
    _unsolvable_start = _taken/2;
  }
}
*/


==> rtmjsolver.cpp <==
// mjsolver.cpp

#include <stdio.h>
#include <assert.h>
#include <math.h>
#include <stdlib.h>
#include <time.h>
#include <string.h>

#define maxwidth 64
#define maxheight 64
#define maxdepth 16
#define maxgroups 256

#define max(a,b) ((a>b)?(a):(b))
#define min(a,b) ((a<b)?(a):(b))

struct tile
{
// NULL-terminated arrays of neighbo(u)rs
  tile *left[3], *right[3], *above[5];
// The group of the tile (0-35)
  int value;
// If the tile has been played already by the solver during 
// the routine pairingsolvable()
  bool isplayed;
// If a tile can be played by the solver during the routine
// pairingsolvable
  bool isplayable ();  
};

struct group
{
// the pairing of the four tiles (0-5): see pairingsolvable() for
// more info
  int pairing;
// number of tiles with the value of this group
  int nmembers;
// array of tiles of this group  
  tile *member[4];
};

// number of tiles
static int _ntiles;
// number of "game simulations" of randomsolve and 
// deterministicsolve
static int npairingsolvescans, nrandomsolvescans;
// tile array;
static tile _tile[4*maxgroups];
// group array, indexed by group value
static group _group[maxgroups];
// pointers of grid positions to tile array, to describe
// layout 
static tile *_layout[maxheight][maxwidth][maxdepth];
// array of pointers to groups, indexes in order of 
// search path
static group *_groups[maxgroups];
// start index and bottom index of search path
static int groupsindex, ngroups;

// computes if a tile can be played by the solver
bool tile::isplayable ()
{
  int k=0;
// checks if there are no above neighbo(u)rs
  while (above[k] != NULL)
  {
    if (!above[k]->isplayed) return false;
    k++;
  }
  k = 0;
// checks if there are no left neighbo(u)rs
  while (left[k] != NULL)
  {
    if (!left[k]->isplayed)
    {
      k = 0;
// checks if there are no right neighbo(u)rs
      while (right[k] != NULL)
      {
        if (!right[k]->isplayed) return false;
        k++;
      }      
      return true;
    }
    k++;
  }
  return true;
}

// initializes both randomsolve and deterministicsolve
void initsolve ()
{
// clear tile neighbours
  for (int k=0; k<4*maxgroups; k++)
  {
    _tile[k].left[0] = _tile[k].left[1] = 
                       _tile[k].left[2] = NULL;
    _tile[k].right[0] = _tile[k].right[1] = 
                        _tile[k].right[2] = NULL;
    _tile[k].above[0] = _tile[k].above[1] = 
                        _tile[k].above[2] = 
                        _tile[k].above[3] = 
                        _tile[k].above[4] = NULL;
    _tile[k].isplayed = false;
  }
// compute left and right neighbours
  for (int row=0; row<maxheight; row++)
  {
    for (int col=2; col<maxwidth; col++)
    {
      for (int lev=0; lev<maxdepth; lev++)
      {
        if (_layout[row][col][lev] != NULL)
        {
          int k = 0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            if (_layout[r][col-2][lev] != NULL)
            {
              _layout[row][col][lev]->left[k] =
                          _layout[r][col-2][lev];
              k++;
            }
          }
        }
        if (_layout[row][col-2][lev] != NULL)
        {
          int k=0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            if (_layout[r][col][lev] != NULL)
            {
              _layout[row][col-2][lev]->right[k] =
                              _layout[r][col][lev];
              k++;
            }
          }
        }
      }
    }
  }
// compute above neighbours
  for (int row=0; row<maxheight; row++)
  {
    for (int col=0; col<maxwidth; col++)
    {
      for (int lev=1; lev<maxdepth; lev++)
      {
        if (_layout[row][col][lev-1] != NULL)
        {
          int k = 0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            for (int c=max(col-1,0);
                 c<min(col+2,maxwidth); c++)
            {
              if (_layout[r][c][lev] != NULL)
              {
                _layout[row][col][lev-1]->above[k] =
                                  _layout[r][c][lev];
                k++;
              }
            }
          }
        }
      }
    }
  }
// clear groups
  for (int k=0; k<maxgroups; k++)
  {
    _group[k].pairing = -1;
    _group[k].nmembers = 0;
    _group[k].member[0] = _group[k].member[1] =
                          _group[k].member[2] =
                          _group[k].member[3] = NULL;
  }
// collect groups
  for (int k=0; k<_ntiles; k++)
  {
    int v = _tile[k].value;
    assert (v >= 0 && v < maxgroups &&
            _group[v].nmembers < 4);
    _group[v].member[_group[v].nmembers] = _tile + k;
    _group[v].nmembers++;
  }
// initialize search system of deterministicsolve
  srandom (time (NULL));
  int l=0, lq=0;
  for (int k=0; k<maxgroups; k++)
  {
    assert ((_group[k].nmembers & 1) == 0);
    if (_group[k].nmembers == 2)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = 4;
      l++;
    }
    if (_group[k].nmembers != 0)
    {
      lq = k;
    }
  }
  for (int k=0; k<=lq; k++)
  {
    if (_group[k].nmembers == 0)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = -1;
      l++;
    }
  }  
  groupsindex = l;
  for (int k=0; k<=lq; k++)
  {
    if (_group[k].nmembers == 4)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = 0;
      int r = random() % 3;
      if (r == 1)
      {
        tile *t = _groups[l]->member[2];
        _groups[l]->member[2] = _groups[l]->member[3];
        _groups[l]->member[3] = t;
      }
      else if (r == 2)
      {
        tile *t = _groups[l]->member[1];
        _groups[l]->member[1] = _groups[l]->member[3];
        _groups[l]->member[3] = t;
      }
      group *d = _groups[l];
      r = random() % (l + 1 - groupsindex);
      _groups[l] = _groups[groupsindex + r];
      _groups[groupsindex + r] = d;
      l++;
    }
  }
  ngroups = l;
}

// test solvability with the given pairing of all tiles
bool pairingsolvable ()
{
  int ntiles1, ntiles2=_ntiles;
  npairingsolvescans++;
// play until no tiles can be removed any more
  do
  {
    ntiles1 = ntiles2;
    for (int k=0; k<ngroups; k++)
    {
      switch (_group[k].pairing)
      {
        case 0: // free group, no pairing
                // first two played together, 
                // last two played separate
          if (_group[k].member[0]->isplayed |
              _group[k].member[1]->isplayed |
              _group[k].member[2]->isplayed) 
          {
            if (!(_group[k].member[0]->isplayed) && 
                _group[k].member[0]->isplayable ())
            {
              _group[k].member[0]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[1]->isplayed) && 
                _group[k].member[1]->isplayable ())
            {
              _group[k].member[1]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[2]->isplayed) && 
                _group[k].member[2]->isplayable ())
            {
              _group[k].member[2]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[3]->isplayed) && 
                _group[k].member[3]->isplayable ())
            {
              _group[k].member[3]->isplayed = true;
              ntiles2--;
            }
          }
          else
          {
            if (!(_group[k].member[0]->isplayed) && 
                _group[k].member[0]->isplayable ())
            {
              if (!(_group[k].member[1]->isplayed) && 
                  _group[k].member[1]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[1]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[2]->isplayed) && 
                       _group[k].member[2]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[2]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[3]->isplayed) && 
                       _group[k].member[3]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
            else if (!(_group[k].member[1]->isplayed) && 
                     _group[k].member[1]->isplayable ())
            {
              if (!(_group[k].member[2]->isplayed) && 
                  _group[k].member[2]->isplayable ())
              {
                _group[k].member[1]->isplayed = true;
                _group[k].member[2]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[3]->isplayed) && 
                       _group[k].member[3]->isplayable ())
              {
                _group[k].member[1]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
            else if (!(_group[k].member[2]->isplayed) && 
                     _group[k].member[2]->isplayable ())
            {
               if (!(_group[k].member[3]->isplayed) && 
                  _group[k].member[3]->isplayable ())
              {
                _group[k].member[2]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
          }
          break;
        case 1: // pairing 0-1, 2-3
          if (!(_group[k].member[2]->isplayed) && 
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
        case 4: // half a group, pairing 0-1
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            ntiles2 -= 2;
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            ntiles2 -= 2;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            ntiles2 -= 2;
          }
           break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (!(_group[k].member[0]->isplayed) &&
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 4;
          }
          break;
      }
    }
  }
  while (ntiles2 != ntiles1);
// unplay all played tiles
  for (int k=0; k<_ntiles; k++)
  {
    _tile[k].isplayed = false;
  }
// test if all tiles were removed  
  return ntiles2 == 0;
}

// recursive search routine to determine (un)solvability
// improves speed by changing search order backwards
bool deterministicsolve (int si)
{
  static group *_groups2[maxgroups];
  if (!pairingsolvable()) return false;
  int k; 
  for (k=si; k<ngroups; k++)
  {
    _groups[k]->pairing = 1;
    if (!pairingsolvable()) break;
  }
  if (k == ngroups) return true;
  int l = 0;  
  _groups2[l++] = _groups[k];
  for (int i=k-1; i>=si; i--)
  {
    _groups[i]->pairing = 0;
    if (pairingsolvable())
    {
      _groups[i]->pairing = 1;
      _groups2[l++] = _groups[i];
    }
    else  
    {
      if (_groups[i]->nmembers == 4)
      {
        tile *t = _groups[i]->member[3];
        _groups[i]->member[3] = _groups[i]->member[2];
        _groups[i]->member[2] = _groups[i]->member[1];
        _groups[i]->member[1] = t;
      }
      _groups[k] = _groups[i];
      k--;
    }  
  }
  for (int i=k; i>=si; i--)
  {
    _groups[i] = _groups2[--l];
  }
  for (int i=k; i>=si; i--)
  {
    _groups[i]->pairing = 2;
    if (deterministicsolve(i+1)) return true;
    _groups[i]->pairing = 3;
    if (deterministicsolve(i+1)) return true;
    _groups[i]->pairing = 0;
  }  
  return false;
}

// iterative search routine to determine solvability, but
// not unsolvability
bool randomsolve (int count)
{
  int k;
  int p[3*maxgroups+1];
// play count games by randomly removing matches, until the
// game is solved
  for (int n=0; n<count; n++)
  {
scanmatchings:
    int r=0;
    for (k=0; k<ngroups; k++)
    {
      if (_group[k].nmembers != 4)
      {
        if (_group[k].nmembers != 0 &&
            !_group[k].member[0]->isplayed && 
            _group[k].member[0]->isplayable() &&
            _group[k].member[1]->isplayable())
        {
// last two tiles removed immediately (harmless game move)
          _group[k].member[0]->isplayed = true;
          _group[k].member[1]->isplayed = true;
          goto scanmatchings;
        }
        continue;                 
      }      
      if (!_group[k].member[0]->isplayed && 
          _group[k].member[0]->isplayable())
      {
        if (!_group[k].member[1]->isplayed && 
             _group[k].member[1]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[2]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _group[k].pairing = 1;
            goto scanmatchings;
          }
          if (_group[k].member[2]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
            if (_group[k].member[3]->isplayable())
            {
// all tiles removed immediately (harmless game move)
              _group[k].member[0]->isplayed = true;
              _group[k].member[1]->isplayed = true;
              _group[k].member[2]->isplayed = true;
              _group[k].member[3]->isplayed = true;
              _group[k].pairing = 1;
              goto scanmatchings;
            }
          }
          else if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[2]->isplayed && 
                  _group[k].member[2]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[1]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].pairing = 2;
            goto scanmatchings;
          }
          if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[3]->isplayed && 
                  _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[1]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 3;
            goto scanmatchings;
          }
        }
      }
      else if (!_group[k].member[1]->isplayed && 
                _group[k].member[1]->isplayable())
      {
        if (!_group[k].member[2]->isplayed && 
             _group[k].member[2]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].pairing = 3;
            goto scanmatchings;
          }
          if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[3]->isplayed && 
                  _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 2;
            goto scanmatchings;
          }
        }
      }
      else if (!_group[k].member[2]->isplayed && 
                _group[k].member[2]->isplayable())
      {
        if (!_group[k].member[3]->isplayed && 
             _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 1;
            goto scanmatchings;
          }
        }
      }
    }
    if (r)
    {
      p[r] = k;
      r = random () % r;
      k = p[r];
      if (k < p[r+1])
      {
        if (!_group[k].member[3]->isplayed &&
            _group[k].member[3]->isplayable())
        {
          if (!_group[k].member[2]->isplayed &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[3]->isplayed = true;
          goto scanmatchings;
        }
         if (!_group[k].member[2]->isplayed &&
            _group[k].member[2]->isplayable())
        {
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[2]->isplayed = true;
          goto scanmatchings;
        }    
        _group[k].member[0]->isplayed = true;
        _group[k].member[1]->isplayed = true;
        goto scanmatchings;
      }
      if (k < p[r+2])
      {
        if (!_group[k].member[3]->isplayed &&
            _group[k].member[3]->isplayable())
        {
          if (!_group[k].member[0]->isplayed &&
              _group[k].member[0]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[1]->isplayed = true;
          _group[k].member[3]->isplayed = true;
          goto scanmatchings;
        }
        _group[k].member[0]->isplayed = true;
        _group[k].member[2]->isplayed = true;
        goto scanmatchings;
      }      
      {
        if (!_group[k].member[0]->isplayed &&
            _group[k].member[0]->isplayable())
        {
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[2]->isplayed = true;
          goto scanmatchings;
        }
        _group[k].member[1]->isplayed = true;
        _group[k].member[2]->isplayed = true;
        goto scanmatchings;
      }      
    }
    for (k=0; k<_ntiles; k++)
    {
      if (!_tile[k].isplayed) 
      {
        goto unsolved;
      }
    }
    for (k=0; k<_ntiles; k++)
    {
      _tile[k].isplayed = false;
    }
    nrandomsolvescans += n + 1;
    return true;
unsolved:
    for (k=0; k<_ntiles; k++)
    {
      _tile[k].isplayed = false;
    }
  }
  nrandomsolvescans += count;
  for (k=0; k<ngroups; k++)
  {
    if (_group[k].nmembers == 4)
    {
      _group[k].pairing = 0;
    }
  }
  return false;
}

bool solve ()
{
  nrandomsolvescans = 0;
  npairingsolvescans = 0;
  initsolve ();
  if (!pairingsolvable ())
  {
    return false;
  }
  if (randomsolve ((int) pow (1.2, 6 * sqrt (ngroups - groupsindex))))
  {
    return true;
  }
  return deterministicsolve (groupsindex); 
}

static void shaketiles (int gn)
{  
// shake tiles
  srand (gn);
  for (int k=0; k<_ntiles; k++)
  {
    int l = rand () % (k + 1);
    _tile[k].value = _tile[l].value;
    _tile[l].value = k / 4;
  }
// shake better
  for (int t=0; t<99; t++) {
    for (int k=1; k<_ntiles; k++) {
      int l = rand () % (k + 1);
      int m = _tile[k].value;
      _tile[k].value = _tile[l].value;
      _tile[l].value = m;
    }  
  }  
}

static void readlayout (char *fn)
{
// read layout 
  FILE *f = fopen(fn, "r");
  {
    int k=0, row, col, lev;
    char s[1000];
    do
    {
      fgets(s, 1000, f);
    }
    while (!feof(f) && (s[0] == '#' ||
           sscanf(s, "%d %d %d", &col, &row, &lev) != 3));
    while (!feof(f))
    {
      assert (k < 4*maxgroups && 
              row >= 0 && row < maxheight &&
              col >= 0 && col < maxwidth &&
              lev >= 0 && lev < maxdepth &&
              _layout[row][col][lev] == NULL);
      _layout[row][col][lev] = &_tile[k];
      k++;
      do
      {
        fgets(s, 1000, f);
      }
      while (!feof(f) && (s[0] == '#' ||
             sscanf(s, "%d %d %d", &col, &row, &lev) != 3));
    }
    _ntiles = k;
  }
  fclose (f);
}  

static void buildlayout (char *l)
{
  int rm, cm, lm;
  int s = sscanf (l, "-%dx%dx%d", &rm, &cm, &lm);
  if (s <= 0) rm = 12;
  if (s <= 1) cm = rm;
  if (s <= 2) lm = 1;
  int const rg = 2;
  int const cg = 2;
  assert (rm > 0 && rm * rg <= maxwidth &&
          cm > 0 && cm * rg <= maxheight &&
          lm > 0 && lm <= maxdepth);
  sprintf (l, "%02dx%02dx%02d", rm, cm, lm);
  printf ("Layout %s\n", l);
  
  int k = 0;
  for (int r=0; r<rm; r++) {
    for (int c=0; c<cm; c++) {
      bool b = (2 * (r >> 1) == rm - 1) && 
               (2 * (c >> 1) == cm - 1);
      for (int l=0; l<lm-b; l++) {
        int row = c * cg;
        int col = r * rg;
        int lev = l;
        assert (k < 4*maxgroups && _layout[row][col][lev] == NULL);
        _layout[row][col][lev] = &_tile[k];
        k++;
      }
    }
  }
  assert (!(k & 1));
  _ntiles = k;
}  
  
static void initlayout (char *fn)
{
// clear layout pointers
  {
    for (int row=0; row<maxheight; row++)
    {
      for (int col=0; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
          _layout[row][col][lev] = NULL;
        }
      }
    }
  }
// read or build layout
  if (fn[0] == '-') buildlayout (fn);
  else readlayout (fn); 
// test for overlapping tiles 
  {
    for (int row=1; row<maxheight; row++)
    {
      for (int col=1; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
        assert ((_layout[row-1][col-1][lev] != NULL) +
                (_layout[row-1][col-0][lev] != NULL) +
                (_layout[row-0][col-1][lev] != NULL) +
                (_layout[row-0][col-0][lev] != NULL) < 2);
        }
      }
    }
  }
}

void scanlog (char *ll, int &st, int &win, int &imp)
{
  FILE *f = fopen (ll, "r");
  if (f) {
    int nr, np, n;
    char buf[1024];
    st--;
    while (!feof(f)) {
      n = fscanf (f, "Game %d:\n", &st); 
      if (n == -1) break;
      assert (n == 1);
      n = fscanf (f, "%s\n", buf); 
      assert (n == 1);
      n = fscanf (f, "nrandomsolvescans = %d, npairingsolvescans = %d\n", 
                      &nr, &np); 
      assert (n == 2);
      n = fscanf (f, "win=%d, imp=%d\n", &win, &imp); 
      assert (n == 2);
    }
    st++;
    fclose (f);
  }
}

int main(int argc, char* argv[])
{
  char l[1001];
  strcpy (l, argc<=1?"layouts/default":argv[1]);
  initlayout (l);
  char ll[1024];
  sprintf (ll, "%c-%s.log", 'T',
           strchr (l, '/') ? strrchr (l, '/') + 1 : l);
  int win = 0, imp = 0;
  int st = argc<=2?0:atoi(argv[2]);
  int e = argc<=3?st+1000:atoi(argv[3]);
  int am; for (am=1; am<=e-st; am*=10); am /= 1000; am += !am;
  scanlog (ll, st, win, imp);
  FILE *f = fopen (ll, "a");
  time_t t = time(NULL);
  for (int k=st; k<e; k++)
  {
    shaketiles (k);
    printf ("Game %d:\n", k);
    bool s = solve ();
    printf ("%s\n", s?"Winnable":"Impossible");
    printf ("nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
    win += s;
    imp += 1-s;
    printf ("win=%d, imp=%d\n", win, imp);
    if (npairingsolvescans >= 100000 || k == e-1 || !((k + 1) % am))
    {
      fprintf (f, "Game %d:\n", k);
      fprintf (f, "%s\n", s?"Winnable":"Impossible");
      fprintf (f, "nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
      fprintf (f, "win=%d, imp=%d\n", win, imp);
      fflush (f);
    }
  }
  printf ("Time = %g\n", difftime(time(NULL),t));
  fprintf (f, "Time = %g\n", difftime(time(NULL),t));
  fclose (f);
  return 0;
}

/*
static int idx[4*maxgroups];

void Game::build_solution (int index)
{
// play until no tiles can be removed any more
  do
  {
    for (int k=0; k<ngroups; k++)
    {
      switch (_group[k].pairing)
      {
        case 0:
          exit (1);
        case 1: // pairing 0-1, 2-3
          if (!(_group[k].member[2]->isplayed) && 
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[2] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
        case 4: // half a group, pairing 0-1
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[1] - _tile]];
            index++;
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[2] - _tile]];
            index++;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[1] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[1] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[2] - _tile]];
            index++;
          }
          break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (!(_group[k].member[0]->isplayed) &&
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[1] - _tile]];
            index++;
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[2] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          break;
      }
    }
  }
  while (index != ntiles()/2);
}

void Game::find_solution ()
{
// clear layout pointers
  {
    for (int row=0; row<maxheight; row++)
    {
      for (int col=0; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
          _layout[row][col][lev] = NULL;
        }
      }
    }
  }
// read tiles 
  _ntiles = 0;
  for (int k=0; k<ntiles(); k++)
  {
    if (tile(k)->real())
    {
      _layout[tile(k)->row()][tile(k)->col()][tile(k)->lev()] = &_tile[_ntiles];
      _tile[_ntiles].value = tile(k)->match();
      idx[_ntiles] = k;
      _ntiles++;
    }
  }

  if (solve())
  {
    _solution_start = _taken/2;
    build_solution (_solution_start);
  }
  else
  {
    _unsolvable_start = _taken/2;
  }
}
*/


==> shgraph.py <==
class Sample:
	def __init__(self,w,i):
		self.win = int(w)
		self.imp = int(i)
		self.tot = self.win + self.imp
	def __add__(self,other):
		return Sample(self.win+other.win,self.imp+other.imp)
	def __sub__(self,other):
		return Sample(self.win-other.win,self.imp-other.imp)
	def __invert__(self):
		return Sample(self.imp,self.win)

# ----------------------------------------------------------------------

import pickle

# save lists of logs to file
with open ('shscan.pkl','rb') as f:
	xs,xm,xt,rs,rm = pickle.load(f)
	
# ----------------------------------------------------------------------

def trunclen(i):
	if i > -1 and i < 1:
		return -1 
	else: 
		return 1 + trunclen(i // 10)
		
def semidecimals(s):
  m = min(s.win,s.imp)
  return 2 * trunclen(s.tot) - trunclen(m * 5 + 2)

# ----------------------------------------------------------------------

import math

def shgraph_frame(f,b):
	x = y = 8 * (b + 1) + 3
	f.write('\\fill[black] \\foreach \\y in {1,2,3,4} {\n')
	f.write('  \\foreach \\x in {1,2,3,4} {\n')
	f.write('    ({}*\\x-{},{}*\\y-{}) '.format(x,x,y,y))
	f.write('rectangle ({}*\\x-{},{}*\\y-{})\n'.format(x,2,y,2))
	f.write('  }\n};\n')
	x = y = 32 * (b + 1) + 10
	f.write('\\foreach \\n in {1,2,...,32} {\n')
	f.write('  \\pgfmathsetmacro{\\m}{div(\\n-1,8)}\n')
	f.write('  \\draw ({}*\\n+3*\\m-{:.1f},{}) '.format(b+1,b/2,0))
	f.write('node[anchor=north] {$\\scriptstyle \\n$};\n')
	f.write('  \\draw ({},{}*\\n+3*\\m-{:.1f}) '.format(0,b+1,b/2))
	f.write('node[anchor=east] {$\\scriptstyle \\n$};\n')
	f.write('  \\draw ({}*\\n+3*\\m-{:.1f},{}) '.format(b+1,b/2,y))
	f.write('node[anchor=south] {$\\scriptstyle \\n$};\n')
	f.write('  \\draw ({},{}*\\n+3*\\m-{:.1f}) '.format(x,b+1,b/2))
	f.write('node[anchor=west] {$\\scriptstyle \\n$};\n')
	f.write('}\n')
		
def box_unused(f,b,s):
	f.write('  \\clip (0,0) rectangle ({},{});\n'.format(b,b))
	f.write('  \\begin{scope}')
	f.write('[shift={{({:.1f},{:.1f})}},rotate=45]\n'.format(b/2,b/2))
	f.write('    \\fill[white] (-0.5,-0.5) rectangle ')
	f.write('(-{},-{});\n'.format(b,b))
	f.write('    \\fill[white] (-0.5,+0.5) rectangle ')
	f.write('(-{},+{});\n'.format(b,b))
	f.write('    \\fill[white] (+0.5,-0.5) rectangle ')
	f.write('(+{},-{});\n'.format(b,b))
	f.write('    \\fill[white] (+0.5,+0.5) rectangle ')
	f.write('(+{},+{});\n'.format(b,b))
	f.write('  \\end{scope}\n')

def box_ruler(f,b,indent='  '):
	f.write('{}\\draw[ultra thin]'.format(indent))
	for l in range(1,10):
		if l & 1:
			f.write(' ')
			w = 1
		else:
			f.write('\n{}  '.format(indent))
			w = 2
		if l < 5:
			t = b * math.sqrt (l / 20)
		else:
			t = b * (1 - math.sqrt ((10 - l) / 20))
		f.write('({:.3f},{:.3f}) -- '.format(t-w,t+w)) 
		f.write('({:.3f},{:.3f})'.format(t+w,t-w))
	f.write(';\n')
	
def box_percentage(f,b,s,indent='  '):
	p = round (100 * s.win / s.tot)
	sc = ''
	if p == 100: sc = '[scale=0.8]'
	if p < 10: p = '\\hphantom{{0}}{}'.format(p)
	f.write('{}\\draw ({},{}) '.format(indent,b/2,b/2))
	f.write('node{} '.format(sc))
	f.write('{{\\tiny {}}};\n'.format(p))
	
def box_morewin(f,b,s,indent='  '):
	f.write('{}\\fill[lightgray] '.format(indent))
	f.write('(0,0) rectangle ({},{});\n'.format(b,b))
	t = b * (1 - math.sqrt (2 * s.imp / s.tot))
	p = s.win / s.tot;
	f.write('{}\\fill[white] '.format(indent))
	f.write('({:.3f},{}) -- '.format(t,b)) 
	f.write('({},{}) -- '.format(b,b)) 
	f.write('({},{:.3f}) -- cycle;\n'.format(b,t))
	if s.imp > 0:
		box_percentage(f,b,s,indent) 
	
def box_moreimp(f,b,s,indent='  '):
	f.write('{}\\fill[white] '.format(indent))
	f.write('(0,0) rectangle ({},{});\n'.format(b,b))
	t = b * math.sqrt (2 * s.win / s.tot)
	p = s.win / s.tot;
	f.write('{}\\fill[lightgray] '.format(indent))
	f.write('({:.3f},0) -- (0,0) -- '.format(t)) 
	f.write('(0,{:.3f}) -- cycle;\n'.format(t))
	if s.win > 0:
		box_percentage(f,b,s,indent) 

	
layouts	= ['arena', 'arrow', 'boar', 'bridge',
           'ceremonial', 'deepwell', 'default', 'dog',
           'dragon', 'farandole', 'foobar', 'hare',
           'horse', 'hourglass', 'monkey', 'ox',
           'papillon', 'ram', 'rat', 'rooster',
           'snake', 'theater', 'tiger', 'wedges']

def xmgraph(f,b,l,s,ts):
	f.write('  \\fill[black] ');
	f.write('({},{}) rectangle ({},{})'.format(0,0,b+2,b+2))
	if s != ts:
		f.write(' ({},{}) rectangle ({},{})'.format(b+4,0,2*b+6,b+2))
	f.write(';\n');
	f.write('  \\draw (0,{}) node[anchor=east] '.format(b/2))
	f.write('{{\strut {}}};\n'.format(l))
	f.write('  \\begin{{scope}}[shift={{({},1)}}]\n'.format(1))
	if s.win > s.imp:
		box_morewin(f,b,s,indent='    ')
	else:
		box_moreimp(f,b,s,indent='    ')
	f.write('  \\end{scope}\n')
	if s != ts:
		f.write('  \\begin{{scope}}[shift={{({},1)}}]\n'.format(b+5))
		if ts.win > ts.imp:
			box_morewin(f,b,ts,indent='    ')
		else:
			box_moreimp(f,b,ts,indent='    ')
		f.write('  \\end{scope}\n')
	
def shgraph(filename,table,xtable,txtable=None):
	linewidth='0.5pt'
	boxmultiplier=20
	xoffset = 120
	yoffset = 60
	xstep = 8 * (boxmultiplier + 1) + 3
	ystep = 30
	with open(filename,'w') as f:
		f.write('\\documentclass[tikz]{standalone}\n')
		f.write('\\begin{document}\n')
		f.write('\\begin{tikzpicture}')
		f.write('[x={},y={}]\n'.format(linewidth,linewidth))
		b = boxmultiplier
		shgraph_frame(f,b)
		for r in range (1,33):
			for c in range (1,33):
				y = (r - 1) * (b + 1) + 1 + 3 * ((r - 1) // 8)
				x = (c - 1) * (b + 1) + 1 + 3 * ((c - 1) // 8)
				s = table[r][c]
				f.write('\\begin{scope}[shift=')
				f.write('{{({},{})}}]\n'.format(x,y))
				if r == 1 and c == 1:
					box_unused(f,b,s)
				elif s.win > s.imp:
					box_morewin(f,b,s)
				else:
					box_moreimp(f,b,s)
				f.write('\\end{scope}\n')
		for c in range (4):
			for r in range (6):
				x = xoffset + c * xstep
				y = yoffset + r * ystep
				f.write('\\begin{scope}[shift=')
				f.write('{{({},{})}}]\n'.format(x,-y))
				l = layouts[6*c+r]
				xmgraph(f,b,l,xtable[l],txtable[l])
				f.write('\\end{scope}\n')
		f.write('\\end{tikzpicture}\n')
		f.write('\\end{document}\n')

shgraph('shgraph.tex',rs,xs,xs)
shgraph('mjgraph.tex',rm,xm,xt)

# ----------------------------------------------------------------------

print ('xmahjongg default layout impossible results:')
print ('{:>30}: {:.3f}%'.format('Mahjong Solitaire',
	100 * xm['default'].imp / xm['default'].tot))
print ('{:>30}: {:.3f}%'.format('Transposed Mahjong Solitaire',
	100 * xt['default'].imp / xt['default'].tot))
print ('{:>30}: {:.3f}%'.format('Shisen-Sho', 
	100 * xs['default'].imp / xs['default'].tot))


==> shgridpairing.cpp <==
// shgridpairing.cpp

namespace shgrid {
#include "pairing.h"

int const gridtype = SHROW | SHCOL;

int const maxwidth = 64;  // at most 64
int const maxheight = 64; // at most 64
int const maxdepth = 16;  // at most 16

static int tilecount;
static unsigned short pilfill[maxheight][maxwidth];
static unsigned long fillarray[maxdepth+1][262];
static unsigned long (*rowfill)[262] =
           (unsigned long (*)[262]) (*fillarray + 1);
static unsigned long (*colfill)[262] =
           (unsigned long (*)[262]) (*fillarray + 132);

static int tilecount_bak;
static unsigned short pilfill_bak[maxheight+1][maxwidth+1];
static unsigned long fillarray_bak[maxdepth+1][262];

int gamecount ()
{
  return tilecount;
}

int gridcount ()
{
  int pc = 0;
  for (int r=0; r<maxheight; r++) {
    for (int c=0; c<maxwidth; c++) {
      int pf = pilfill[r][c];
      while (pf) {
        pc++;
        pf &= pf - 1;
      }
    }
  }
  return pc;
}

void cleargrid ()
{
  for (int r=0; r<maxheight; r++) {
    for (int c=0; c<maxwidth; c++) {
      pilfill_bak[r][c] = pilfill[r][c];
      pilfill[r][c] = 0;
    }
  }
  for (int p=0; p<maxdepth+1; p++) {
    for (int q=0; q<262; q++) {
      fillarray_bak[p][q] = fillarray[p][q];
      fillarray[p][q] = 0;
    }
  }
  tilecount_bak = tilecount;
  tilecount = 0;
}

void uncleargrid ()
{
  for (int r=0; r<maxheight; r++) {
    for (int c=0; c<maxwidth; c++) {
      pilfill[r][c] = pilfill_bak[r][c];
    }
  }
  for (int p=0; p<maxdepth+1; p++) {
    for (int q=0; q<262; q++) {
      fillarray[p][q] = fillarray_bak[p][q];
    }
  }
  tilecount = tilecount_bak;
}

// p is the position to scan from for consecutive cleared bits in f
// p must be in the interval [0..63], optional to allow 64 as well
// consecutive cleared bits found are returned as set bits
static unsigned long fillrange (unsigned long f, int p)
{
  unsigned long g = f;
  // /* if (0 <= p <= 63) */ g = bits of f below position p
  /* if (!(p & ~63)) */ g &= ((1lu << p) - 1);
  if (g == 0) return ~f & (f - 1);
  // g = smallest power of 2 exceeding g
#ifdef bitscanreverse64
  g = 2lu << bitscanreverse64 (g);
#else
  g |= g >> 1;
  g |= g >> 2;
  g |= g >> 4;
  g |= g >> 8;
  g |= g >> 16;
  g |= g >> 32;
  g++;
#endif
  return ~f & (f - g);
}

// updates fill[2], fill[4], ..., fill[126] as
// interlacing ortree of fill[1], fill[3], ..., fill[127]
// after changing fill[p] for odd p between 0 and 128
//                                 ______________________________32
//                 ______________16______________
//         ______08______                  ______24______
//     __04__          __12__          __20__          __28__
//   02      06      10      14      18      22      26      30
// 01  03  05  07  09  11  13  15  17  19  21  23  25  27  29  31
static void ortree_update (unsigned long *fill, int p)
{
  p &= -4;
  fill[p+2] = fill[p+1] | fill[p+3];
  p &= -8;
  fill[p+4] = fill[p+2] | fill[p+6];
  p &= -16;
  fill[p+8] = fill[p+4] | fill[p+12];
  p &= -32;
  fill[p+16] = fill[p+8] | fill[p+24];
  // the below can be skipped because fill[1] and fill[127]
  // are never taken as or-operand in applications of ortree_or
  /* p &= 64;
  fill[p+32] = fill[p+16] | fill[p+48];
  p = 0;
  fill[p+64] = fill[p+32] | fill[p+96]; */
}

// returns fill[2*p1+1] | fill[2*p1+3] | ... | fill[2*p2-1]
// assuming that fill[2], fill[4], ..., fill[126] is
// interlacing ortree of fill[1], fill[3], ..., fill[127]
//                                 ______________________________32
//                 ______________16______________
//         ______08______                  ______24______
//     __04__          __12__          __20__          __28__
//   02      06      10      14      18      22      26      30
// 01  03  05  07  09  11  13  15  17  19  21  23  25  27  29  31
static unsigned long ortree_or_x2 (unsigned long *fill, int p1, int p2)
{
  // negation of leading bit except value -1 for 0
  static int negationofleadingbit[128] = {
     -1, -1, -2, -2, -4, -4, -4, -4, -8, -8, -8, -8, -8, -8, -8, -8,
    -16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,-16,
    -32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,
    -32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,-32,
    -64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,
    -64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,
    -64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,
    -64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64,-64
  };
  // if p1 == p2, then p1 == p == p2
  // if p1 < p2, then p1 + 1 <= p <= p2, and if we see tree as family
  // tree, then p is the last common ancestor of p1 + 1 and p2, and
  // 2 * p is the last common ancestor of 2 * p1 + 1 and 2 * p2 + 1
  int p = p2 & negationofleadingbit[ p1 ^ p2 ];
  unsigned long f = 0;
  unsigned long *fill_2p = fill + 2 * p;

  // f |= fill[2*p1+1] | fill[2*p1+3] | ... | fill[2*p-1]
  p1 -= p;
  // f |= fill_2p[2*p1+1] | fill_2p[2*p1+3] | ... | fill_2p[-1]
  while (p1) {
    // s = trailing bit of p1
    int s = p1 & -p1;
    f |= fill_2p[ 2 * p1 + s ];
    p1 += s;
  }

  // f |= fill[2*p+1] | fill[2*p+3] | ... | fill[2*p2-1]
  p2 -= p;
  // f |= fill_2p[1] | fill_2p[3] | ... | fill_2p[2*p2-1]
  while (p2) {
    // s = trailing bit of p2
    int s = p2 & -p2;
    p2 -= s;
    f |= fill_2p[ 2 * p2 + s ];
  }

  return f;
}

void tile::play ()
{
  tilecount--;
  
  // clear pilfill in 1x1x1 region
  pilfill[row][col] &= ~(1 << lev);

   // clear rowfill in 1x1x1 region
  if (gametype & (SHROW | MJROW)) {
    int r = 2 * row + 1;
    rowfill[lev][r] &= ~(1lu << col);
    if (gametype & SHROW) ortree_update (rowfill[lev],r);
  }

  // clear colfill in 1x1x1 region
  if (gametype & (SHCOL | MJCOL)) {
    int c = 2 * col + 1;
    colfill[lev][c] &= ~(1lu << row);
    if (gametype & SHCOL) ortree_update (colfill[lev],c);
  }

  played = true;
}

void tile::unplay ()
{
  tilecount++;
  
  // set pilfill in 1x1x1 region
  pilfill[row][col] |= 1 << lev;

   // set rowfill in 2x1x1 region
  if (gametype & (SHROW | MJROW)) {
    int r = 2 * row + 1;
    rowfill[lev][r] |= 1lu << col;
    if (gametype & SHROW) ortree_update (rowfill[lev],r);
  }

  // set colfill in 1x2x1 region
  if (gametype & (SHCOL | MJCOL)) {
    int c = 2 * col + 1;
    colfill[lev][c] |= 1lu << row;
    if (gametype & SHCOL) ortree_update (colfill[lev],c);
  }

  played = false;
}

void tile::computeranges ()
{
  // test if tile is blocked, i.e. there is another tile above it
  tilesabove = pilfill[row][col] & (-2 << lev);
  rowplayable = false;
  colplayable = false;
  rowfillrange = 0lu;
  colfillrange = 0lu;

  if (!tilesabove) {
    int r = 2 * row + 1;
    int c = 2 * col + 1;
    // test if tile is mahjong playable
    if (gametype & MJROW) {
      unsigned long f;
      f = rowfill[lev][r-2] | rowfill[lev][r] | rowfill[lev][r+2];
      f = (f << 1) & (f >> 1);
      rowplayable = !(f & (1lu << col));
    }
    // test if tile is transposed mahjong playable
    if (gametype & MJCOL) {
      unsigned long f;
      f = colfill[lev][c-2] | colfill[lev][c] | colfill[lev][c+2];
      f = (f << 1) & (f >> 1);
      colplayable = !(f & (1lu << row));
    }
    // compute how far one can reach left and right from the tile
    // as a consecutive sequence of set bits
    if (gametype & SHROW) {
      // row of tile without tile itself
      unsigned long f = rowfill[lev][r] & ~(1lu << col);
      rowfillrange = fillrange(f,col);
    }
    // compute how far one can reach up and down from the tile
    // as a consecutive sequence of set bits
    if (gametype & SHCOL) {
      // column of tile without tile itself
      unsigned long f = colfill[lev][c] & ~(1lu << row);
      colfillrange = fillrange(f,row);
    }
  }
}

// whether nonadjacent tiles connect with orthogonal lines:
// - pattern RCR, if both tiles have the same level
// - pattern PCR, if first tile has lower level
// - pattern RCP, if second tile has lower level
bool group::rowpairable (int i1, int i2)
{
  unsigned long *fill, range;

  if (member[i1].lev < member[i2].lev) {
    // tile 1 lower
    // range1 = row pattern of tile 1
    // range2 = rowfillrange of tile 2
    // range = range1 & range2
    range = 1lu << member[i1].col;
    range &= member[i2].rowfillrange;
    // take rowfill of level of highest tile
    fill = rowfill[member[i2].lev];
  } else if (member[i1].lev == member[i2].lev) {
    // no tile lower
    // range1 = rowfillrange of tile 1
    // range2 = rowfillrange of tile 2
    // range = range1 & range2
    range = member[i1].rowfillrange;
    range &= member[i2].rowfillrange;
    // test for outside connection on either side
    if (range & 0x8000000000000001lu) {
      // outside connection found on either side
      return true;
    }
    // take rowfill of level of highest tile
    fill = rowfill[member[i1].lev];
  } else {
    // tile 2 lower
    // range1 = rowfillrange of tile 1
    // range2 = row pattern of tile 2
    // range = range1 & range2
    range = member[i1].rowfillrange;
    range &= 1lu << member[i2].col;
    // take rowfill of level of highest tile
    fill = rowfill[member[i1].lev];
  }
  if (range == 0) {
    // ranges do not match, tiles adjacent or no connection
    return false;
  }

  int r1, r2;
  if (member[i1].row + 1 < member[i2].row) {
    r1 = member[i1].row + 1;
    r2 = member[i2].row;
  } else if (member[i2].row + 1 < member[i1].row) {
    r1 = member[i2].row + 1;
    r2 = member[i1].row;
  } else {
    // ranges match, connection always possible
    return true;
  }
  // search for common free bits in the row fill,
  // in the rows 2*r1+1,2*r1+3,...,2*r2-1
  // if such a bit is set in range match, then we have a
  // valid C-connection of our pattern, and vice versa
  return range & ~ortree_or_x2 (fill, r1, r2);
}

// whether nonadjacent tiles connect with orthogonal lines:
// - pattern CRC, if both tiles have the same level
// - pattern PRC, if first tile has lower level
// - pattern CRP, if second tile has lower level
bool group::colpairable (int i1, int i2)
{
  unsigned long *fill, range;

  if (member[i1].lev < member[i2].lev) {
    // tile 1 lower
    // range1 = col pattern of tile 1
    // range2 = colfillrange of tile 2
    // range = range1 & range2
    range = 1lu << member[i1].row;
    range &= member[i2].colfillrange;
    // take colfill of level of highest tile
    fill = colfill[member[i2].lev];
  } else if (member[i1].lev == member[i2].lev) {
    // no tile lower
    // range1 = colfillrange of tile 1
    // range2 = colfillrange of tile 2
    // range = range1 & range2
    range = member[i1].colfillrange;
    range &= member[i2].colfillrange;
    // test for outside connection on either side
    if (range & 0x8000000000000001lu) {
      // outside connection found on either side
      return true;
    }
    // take colfill of level of highest tile
    fill = colfill[member[i1].lev];
  } else {
    // tile 2 lower
    // range1 = colfillrange of tile 1
    // range2 = col pattern of tile 2
    // range = range1 & range2
    range = member[i1].colfillrange;
    range &= 1lu << member[i2].row;
    // take colfill of level of highest tile
    fill = colfill[member[i1].lev];
  }
  if (range == 0) {
    // ranges do not match, tiles adjacent or no connection
    return false;
  }

  int c1, c2;
  if (member[i1].col + 1 < member[i2].col) {
    c1 = member[i1].col + 1;
    c2 = member[i2].col;
  } else if (member[i2].col + 1 < member[i1].col) {
    c1 = member[i2].col + 1;
    c2 = member[i1].col;
  } else {
    // ranges match, connection always possible
    return true;
  }
  // search for common free bits in the col fill,
  // in the columns 2*c1+1,2*c1+3,...,2*c2-1
  // if such a bit is set in range match, then we have a
  // valid R-connection of our pattern, and vice versa
  return range & ~ortree_or_x2 (fill, c1, c2);
}

bool group::pairable (int i1, int i2)
{
  // test if both tiles are not blocked by tiles upon them
  if (!(member[i1].tilesabove | member[i2].tilesabove)) {
    // test if both tiles are transposed mahjong pairable
    if (gametype & MJCOL) {
      if (member[i1].colplayable & member[i2].colplayable) return true;
    }
    // test if both tiles are mahjong pairable
      if (gametype & MJROW) {
      if (member[i1].rowplayable & member[i2].rowplayable) return true;
    }
    // test if both tiles are shisen-sho pairable
    if (gametype & (SHROW | SHCOL)) {
      int r = member[i2].row - member[i1].row;
      r = r * r;
      int c = member[i2].col - member[i1].col;
      c = c * c;
      // test if tile placement guarantees a connection with
      // one orthogonal line, if we ignore the level dimension
      // such tiles are both row pairable and column pairable
      // this is true for adjacent tiles
      if (r + c < 2) return true;
      if (r < c) {
        // test if both tiles are shisen-sho column pairable
        // note that tiles are not adjacent
        if (gametype & SHCOL) {
          if (colpairable(i1,i2)) return true;
        }
        // test if both tiles are shisen-sho row pairable
        // note that tiles are not adjacent
        if (gametype & SHROW) {
          if (rowpairable(i1,i2)) return true;
        }
      } else {
        // test if both tiles are shisen-sho row pairable
        // note that tiles are not adjacent
        if (gametype & SHROW) {
          if (rowpairable(i1,i2)) return true;
        }
        // test if both tiles are shisen-sho column pairable
        // note that tiles are not adjacent
        if (gametype & SHCOL) {
          if (colpairable(i1,i2)) return true;
        }
      }
    }
  }
  return false;
}

}


==> shscan.py <==
class Sample:
	def __init__(self,w,i):
		self.win = int(w)
		self.imp = int(i)
		self.tot = self.win + self.imp
	def __add__(self,other):
		return Sample(self.win+other.win,self.imp+other.imp)
	def __sub__(self,other):
		return Sample(self.win-other.win,self.imp-other.imp)
	def __invert__(self):
		return Sample(self.imp,self.win)

import re

# ----------------------------------------------------------------------

def dscan(log,g):
	file1 = open(log, 'r')
	Lines = file1.readlines()
	
	p = re.compile(g + '-default(\d+).log-win=(\d+), imp=(\d+)\\n')
	d_array = [0] * 20
	d = Sample(0, 0)
	
	for line in Lines: 
		m = p.match(line)
		d_element = Sample(m.group(2), m.group(3))
		d_array[int(m.group(1))] = d_element
		d += d_element
		
	return d_array, d	

def rscan(log,g):
	file1 = open(log, 'r')
	Lines = file1.readlines()
	
	p = re.compile(g + '-(\d+)x(\d+)x01.log-win=(\d+), imp=(\d+)\\n')
	r = [[0] * 33 for i in range(33)]
	r[1][1] = Sample(0,0)
	
	for line in Lines: 
		m = p.match(line)
		r_element = Sample(m.group(3), m.group(4))
		r[int(m.group(1))][int(m.group(2))] = r_element
		
	return r

def xscan(log,g):
	file1 = open(log, 'r')
	Lines = file1.readlines()
	
	p = re.compile(g + '-(\w+).log-win=(\d+), imp=(\d+)\\n')
	x = {}
	
	for line in Lines: 
		m = p.match(line)
		x[m.group(1)] = Sample(m.group(2), m.group(3))
		
	return x	

# read and add logs of default layout for Shisen-Sho, 
# Mahjong, and transposed Mahjongg
ds_array, ds = dscan('logs/ds.log','s')
dm_array, dm = dscan('logs/dM.log','M')
dt_array, dt = dscan('logs/dT.log','T')

# read logs of rectangular layouts for Shisen-Sho, 
# Mahjong, and transposed Mahjongg
ss = rscan('logs/ss.log','s')
mm = rscan('logs/mM.log','M')
tt = rscan('logs/tT.log','T')

# read logs of xmahjongg layouts for Shisen-Sho, 
# Mahjong, and transposed Mahjongg
xs = xscan('logs/xs.log','s')
xm = xscan('logs/xM.log','M')
xt = xscan('logs/xT.log','T')

# ----------------------------------------------------------------------

def matrix_transpose(m):
	return list(map(list, zip(*m)))

def matrix_add(m1,m2):
	return list(map(lambda x,y: list(map(lambda X,Y: X+Y, x,y)), m1,m2))
	
def matrix_subtract(m1,m2):
	return list(map(lambda x,y: list(map(lambda X,Y: X-Y, x,y)), m1,m2))

# test array summing
assert ds.win == sum(ds_array,Sample(0,0)).win
assert ds.imp == sum(ds_array,Sample(0,0)).imp
assert dm.win == sum(dm_array,Sample(0,0)).win
assert dm.imp == sum(dm_array,Sample(0,0)).imp
assert dt.win == sum(dt_array,Sample(0,0)).win
assert dt.imp == sum(dt_array,Sample(0,0)).imp

# replace default layout by 100 times as many samples
xs['default'] = ds
xm['default'] = dm
xt['default'] = dt

# combine Shisen-Sho, Mahjong and transposed Mahjong 
# for foo and bar as layouts which are the transpose of each other
xs['foobar'] = xs['foo'] + xs['bar']
xm['foobar'] = xm['foo'] + xt['bar']
xt['foobar'] = xt['foo'] + xm['bar']

# combine Mahjong and transposed Mahjong 
# for deepwell as a layout which is symmetric/selftranspose
xm['deepwell'] += xt['deepwell']
xt['deepwell'] = xm['deepwell']

# add Shisen-Sho logs and transposition of Shisen-Sho logs 
# to double sample size
# except for diagonal which is already doubly sampled
rs = matrix_transpose(ss)
for r in range(1,33):
	rs[r][r] = Sample(0,0)
rs = matrix_add(rs,ss)

# add Mahjong logs and transposition of transposed Mahjong logs
# to double sample size
rm = matrix_transpose(tt)
rm = matrix_add(rm,mm)

# ----------------------------------------------------------------------

import pickle

# save lists of logs to file
with open ('shscan.pkl','wb') as f:
	pickle.dump([xs,xm,xt,rs,rm],f,protocol=0)

print (xs.keys())


==> shsolver.cpp <==
#include <stdio.h>
#include <assert.h>
#include <math.h>
#include <stdlib.h>
#include <time.h>
#include <string.h>

namespace shgrid {
#include "pairing.h"
}

namespace mjgrid {
#include "pairing.h"
}

using namespace mjgrid;

int const maxgroups = 256;

int ntiles;

int row[4*maxgroups];
int col[4*maxgroups];
int lev[4*maxgroups];
int tag[4*maxgroups];

// number of "game simulations" of randomsolve and
// deterministicsolve
static int npairingsolvescans, nrandomsolvescans;
// group array, indexed by group tag
static group group1[maxgroups];
// array of pointers to groups, indexes in order of
// search path
static group *group2[maxgroups];
// start index and bottom index of search path
static int group2index, ngroups;

void initsolve ()
{
  // clear groups
  for (int k=0; k<maxgroups; k++)
  {
    group1[k].pairing = -1;
    group1[k].size = 0;
  }
  // collect groups
  for (int k=0; k<ntiles; k++) {
    group *g = &(group1[tag[k]]);
    assert (g->size < 4);
    tile *t = &(g->member[g->size]);
    t->row = row[k];
    t->col = col[k];
    t->lev = lev[k];
    g->size++;
  }

  // clear grid
  cleargrid ();
  // group2[0], ..., group2[group2index-1] get size 2
  // group2[group2index], ..., group2[ngroups-1] get size 4
  // group2[ngroups], ..., groups2[maxgroups-1] get size 0
  ngroups = 0;
  for (int k=0; k<maxgroups; k++) {
    if (group1[k].size == 2) {
      // set grid for tile 0 and 1
      group1[k][0].unplay ();
      group1[k][1].unplay ();
      // pairing 4 for removing tiles 0 and 1 simultaneously
      group1[k].pairing = 4;
      group2[ngroups] = &(group1[k]);
      ngroups++;
    }
  }
  group2index = ngroups;
  for (int k=0; k<maxgroups; k++) {
    if (group1[k].size == 4) {
      // set grid for tile 0, 1, 2 and 3
      group1[k][0].unplay ();
      group1[k][1].unplay ();
      group1[k][2].unplay ();
      group1[k][3].unplay ();
      // pairing 0 for removing first two tiles simultaneously
      group1[k].pairing = 0;
      group2[ngroups] = &(group1[k]);
      ngroups++;
    }
  }
  for (int k=0; k<maxgroups; k++) {
    if (group1[k].size != 2 && group1[k].size != 4) {
      assert (group1[k].size == 0);
    }
  }
  // test layout
  if (gridtype == (MJROW | MJCOL)) {
    assert (gridcount () == 4 * gamecount ());
  }
  if (gridtype == (SHROW | SHCOL)) {
    assert (gridcount () == gamecount ());
  }
  // clear grid and backup for later use
  cleargrid ();
}

// test solvability with the given pairing of all tiles
bool pairingsolvable ()
{
  //printf ("%d,%d,%d\n", group2index, ngroups, ntiles);
  uncleargrid ();
  for (int k=0; k<ngroups; k++) {
    group &g = *group2[k];
    switch (g.size) {
      case 4:
        g.member[2].played = false;
        g.member[3].played = false;
      case 2:
        g.member[0].played = false;
        g.member[1].played = false;
    }
    g.played = 0;
  }
    
  int ntiles1, ntiles2 = ntiles;
  npairingsolvescans++;
// play until no tiles can be removed any more
  do
  {
    ntiles1 = ntiles2;
    for (int k=0; k<ngroups; k++)
    {
      group &g = *group2[k];
      switch (g.pairing)
      {
        case 0: // free group, no pairing
                // first two played together,
                // last two played separate
          if (g.played < 4) {
            for (int j=0; j<4; j++) {
              g.member[j].computeranges ();
              bool q = !g.member[j].played;
              for (int i=0; i<j; i++) {
                bool p = !g.member[i].played;
                int pq = p + q;
                if (pq && g.pairable(i,j)) {
                  if (p) g.member[i].play ();
                  if (q) g.member[j].play ();
                  g.played += pq;
                  ntiles2 -= pq;
                  i = j = 4;
                }
              }
            }
          }
          break;
        case 1: // pairing 0-1, 2-3
          if (g.played < 4) {
            if (!g.member[0].played) {
              g.member[0].computeranges ();
              g.member[1].computeranges ();
              if (g.pairable(0,1)) {
                g.member[0].play ();
                g.member[1].play ();
                g.played += 2;
                ntiles2 -= 2;
              }
            }
            if (!g.member[2].played) {
              g.member[2].computeranges ();
              g.member[3].computeranges ();
              if (g.pairable(2,3)) {
                g.member[2].play ();
                g.member[3].play ();
                g.played += 2;
                ntiles2 -= 2;
              }
            }
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (g.played < 4) {
            if (!g.member[0].played) {
              g.member[0].computeranges ();
              g.member[2].computeranges ();
              if (g.pairable(0,2)) {
                g.member[0].play ();
                g.member[2].play ();
                g.played += 2;
                ntiles2 -= 2;
              }
            }
            if (!g.member[1].played) {
              g.member[1].computeranges ();
              g.member[3].computeranges ();
              if (g.pairable(1,3)) {
                g.member[1].play ();
                g.member[3].play ();
                g.played += 2;
                ntiles2 -= 2;
              }
            }
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (g.played < 4) {
            if (!g.member[0].played) {
              g.member[0].computeranges ();
              g.member[3].computeranges ();
              if (g.pairable(0,3)) {
                g.member[0].play ();
                g.member[3].play ();
                g.played += 2;
                ntiles2 -= 2;
              }
            }
            if (!g.member[1].played) {
              g.member[1].computeranges ();
              g.member[2].computeranges ();
              if (g.pairable(1,2)) {
                g.member[1].play ();
                g.member[2].play ();
                g.played += 2;
                ntiles2 -= 2;
              }
            }
          }
          break;
        case 4: // half a group, pairing 0-1
          if (g.played < 2) {
            if (!g.member[0].played) {
              g.member[0].computeranges ();
              g.member[1].computeranges ();
              if (g.pairable(0,1)) {
                g.member[0].play ();
                g.member[1].play ();
                g.played += 2;
                ntiles2 -= 2;
              }
            }
          }
          break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (g.played < 4) {
            g.member[0].computeranges ();
            g.member[1].computeranges ();
            g.member[2].computeranges ();
            g.member[3].computeranges ();
            if ((g.pairable (0,1) && g.pairable (2,3)) ||
                (g.pairable (0,2) && g.pairable (1,3)) ||
                (g.pairable (0,3) && g.pairable (1,2))) {
              g.member[0].play ();
              g.member[1].play ();
              g.member[2].play ();
              g.member[3].play ();
              g.played += 4;
              ntiles2 -= 4;
            }
          }
          break;
      }
    }
  }
  while (ntiles2 != ntiles1);
// test if all tiles were removed
  return ntiles2 == 0;
}

// recursive search routine to determine (un)solvability
// improves speed by changing search order backwards
bool deterministicsolve ()
{
  if (!pairingsolvable()) return false;
  int group2index1 = group2index;
  // find prune
  do {
    if (group2index == ngroups) return true;
    group2[group2index++]->pairing = 1;
    
  } while (pairingsolvable());
  // optimize prune
  for (int k=group2index-2; k>=group2index1; k--) {
    group &g = *group2[k];
    g.pairing = 0;
    if (pairingsolvable ()) {
      g.pairing = 1;
    } else {
      tile t = g.member[3];
      g.member[3] = g.member[2];
      g.member[2] = g.member[1];
      g.member[1] = t;
      group2index--;
      group *gp = group2[k];
      for (int i=k; i<group2index; i++) {
        group2[i] = group2[i+1];
      }
      group2[group2index] = gp;
    }
  }
  // proceed after prune
  while (group2index > group2index1) {
    group2[group2index-1]->pairing = 2;
    if (deterministicsolve()) return true;
    group2[group2index-1]->pairing = 3;
    if (deterministicsolve()) return true;
    group2[group2index-1]->pairing = 0;
    group2index--;
  }
  return false;
}

// iterative search routine to determine solvability, but
// not unsolvability
bool randomsolve (int count)
{    
  int p[3*maxgroups];
// play count games by randomly removing matches, until the
// game is solved
  for (int n=0; n<count; n++)
  {
    uncleargrid ();
    for (int k=0; k<ngroups; k++) {
      group &g = *group2[k];
      switch (g.size) {
        case 4:
          g.member[2].played = false;
          g.member[3].played = false;
        case 2:
          g.member[0].played = false;
          g.member[1].played = false;
      }
      g.played = 0;
    }
    
    int ntiles1, ntiles2 = ntiles;
    do {
      ntiles1 = ntiles2;
      int r = 0;
      for (int k=0; k<ngroups; k++) {
        group &g = *group2[k];
        if (g.played == g.size) {
          ;
        } else if (g.played + 2 == g.size) {
          int i, j;
          for (i=0; g.member[i].played; i++);
          for (j=i+1; g.member[j].played; j++);
          g.member[i].computeranges ();
          g.member[j].computeranges ();
          if (g.pairable (i,j)) {
            g.member[i].play ();
            g.member[j].play ();
            g.played += 2;
            ntiles2 -= 2;
          }
        } else {
          g.member[0].computeranges ();
          g.member[1].computeranges ();
          g.member[2].computeranges ();
          g.member[3].computeranges ();
          for (int h=1; h<4; h++) {
            int i = (h == 3) ? 1 : 3 - h;
            int j = 6 - h - i;
            if (g.pairable (0,h)) {
              if (g.pairable (i,j)) {
                g.pairing = h;
                g.member[0].play ();
                g.member[h].play ();
                g.member[i].play ();
                g.member[j].play ();
                g.played += 4;
                ntiles2 -= 4;
                break;
              } else {
                p[r++] = (k << 8) | h | (0 << 4) | (h << 6);
              }
            } else if (g.pairable (i,j)) {
              p[r++] = (k << 8) | h | (i << 4) | (j << 6);
            }
          }
        }
      }
      if (ntiles2 == ntiles1 && r) {
        r = random () % r;
        int k = p[r] >> 8;
        group &g = *group2[k];
        g.pairing = p[r] & 15;
        int i = (p[r] >> 4) & 3;
        int j = (p[r] >> 6) & 3;
        g.member[i].play ();
        g.member[j].play ();
        g.played += 2;
        ntiles2 -= 2;
      }
    } while (ntiles2 != ntiles1);
    if (ntiles2 == 0) {
      nrandomsolvescans += n + 1;
      return true;
    }
  }
  nrandomsolvescans += count;
  for (int k=0; k<ngroups; k++)
  {
    group &g = *group2[k];
    if (g.size == 4) g.pairing = 0;
  }
  return false;
}

bool solve ()
{
  nrandomsolvescans = 0;
  npairingsolvescans = 0;
  initsolve ();
  if (!pairingsolvable ()) return false;
  int count = gametype & (SHROW | SHCOL) ? 115 : 120;
  count = pow (0.01 * count, 6 * sqrt (ngroups - group2index));
  if (randomsolve (count)) return true;
  return deterministicsolve (); 
}

static void shaketiles (int gn)
{
  // shake tiles
  srand (gn);
  for (int k=0; k<ntiles; k++)
  {
    int l = rand () % (k + 1);
    tag[k] = tag[l];
    tag[l] = k / 4;
  }
  // shake better
  for (int t=0; t<99; t++) {
    for (int k=1; k<ntiles; k++) {
      int l = rand () % (k + 1);
      int m = tag[k];
      tag[k] = tag[l];
      tag[l] = m;
    }  
  }  
}

static void readlayout (const char *fn)
{
// read layout
  FILE *f = fopen(fn, "r");
  {
    int k=0, r, c, l;
    char s[1000];
    do
    {
      fgets(s, 1000, f);
    }
    while (!feof(f) && (s[0] == '#' ||
           sscanf(s, "%d %d %d", &r, &c, &l) != 3));
    while (!feof(f))
    {
      assert (k < 4*maxgroups &&
              r >= 0 && r < maxheight &&
              c >= 0 && c < maxwidth &&
              l >= 0 && l < maxdepth);
      row[k] = r;
      col[k] = c;
      lev[k] = l;
      tag[k] = k / 4;
      k++;
      do
      {
        fgets(s, 1000, f);
      }
      while (!feof(f) && (s[0] == '#' ||
             sscanf(s, "%d %d %d", &r, &c, &l) != 3));
    }
    ntiles = k;
  }
  fclose (f);
}

static void buildlayout (char *l)
{
  int rm, cm, lm;
  int s = sscanf (l, "-%dx%dx%d", &rm, &cm, &lm);
  if (s <= 0) rm = 12;
  if (s <= 1) cm = rm;
  if (s <= 2) lm = 1;
  int rg = (gridtype & MJROW) ? 2 : 1;
  int cg = (gridtype & MJCOL) ? 2 : 1;
  assert (rm > 0 && (rm - 1) * rg < maxheight &&
          cm > 0 && (cm - 1) * cg < maxwidth &&
          lm > 0 && (lm - 1) < maxdepth);
  sprintf (l, "%02dx%02dx%02d", rm, cm, lm);
  printf ("Layout %s\n", l);
  
  int k = 0;
  for (int r=0; r<rm; r++) {
    for (int c=0; c<cm; c++) {
      bool b = (2 * (r >> 1) == rm - 1) && 
               (2 * (c >> 1) == cm - 1);
      for (int l=0; l<lm-b; l++) {
        row[k] = r * rg;
        col[k] = c * cg;
        lev[k] = l;
        tag[k] = k / 4;
        k++;
      }
    }
  }
  assert (!(k & 1));
  ntiles = k;
}  
  
int main (int argc, char* argv[])
{
  const char *gridtype1 = "Unknown";
  if (gridtype == (MJROW | MJCOL)) gridtype1 = "Mahjong";
  if (gridtype == (SHROW | SHCOL)) gridtype1 = "Shisen-Sho";

  const char *gametype1 = "Unknown";
  if (gametype == MJROW ) gametype1 = "Mahjong";
  if (gametype == MJCOL ) gametype1 = "transposed Mahjong";
  if (gametype == (SHROW | SHCOL)) gametype1 = "Shisen-Sho";

  printf ("Solver running with gridtype %s and gametype %s.\n",
          gridtype1, gametype1);

  char l[1001];
  strcpy (l, argc<=1?"layouts/default":argv[1]);
  if (l[0] == '-') buildlayout (l);
  else readlayout (l);
  char ll[1024];
  sprintf (ll, "%c-%s.log", gametype1[0] | 32, 
           strchr (l, '/') ? strrchr (l, '/') + 1 : l);
  FILE *f = fopen (ll, "w");
  time_t t = time(NULL);
  int win = 0, imp = 0;
  int st = argc<=2?0:atoi(argv[2]);
  int e = argc<=3?st+1000:atoi(argv[3]);
  int am; for (am=1; am<=e-st; am*=10); am /= 1000; am += !am;
  for (int k=st; k<e; k++)
  {
    shaketiles (k);
    printf ("Game %d:\n", k);
    bool s = solve ();
    printf ("%s\n", s?"Winnable":"Impossible");
    printf ("nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
    win += s;
    imp += 1-s;
    printf ("win=%d, imp=%d\n", win, imp);
    if (npairingsolvescans >= 100000 || k == e-1 || !((k + 1) % am))
    {
      fprintf (f, "Game %d:\n", k);
      fprintf (f, "%s\n", s?"Winnable":"Impossible");
      fprintf (f, "nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
      fprintf (f, "win=%d, imp=%d\n", win, imp);
      fflush (f);
    }
  }
  printf ("Time = %g\n", difftime(time(NULL),t));
  fprintf (f, "Time = %g\n", difftime(time(NULL),t));
  fclose (f);
  return 0;
}


==> tmjsolver.cpp <==
// mjsolver.cpp

#include <stdio.h>
#include <assert.h>
#include <math.h>
#include <stdlib.h>
#include <time.h>
#include <string.h>

#define maxwidth 64
#define maxheight 64
#define maxdepth 16
#define maxgroups 256

#define max(a,b) ((a>b)?(a):(b))
#define min(a,b) ((a<b)?(a):(b))

struct tile
{
// NULL-terminated arrays of neighbo(u)rs
  tile *left[3], *right[3], *above[5];
// The group of the tile (0-35)
  int value;
// If the tile has been played already by the solver during 
// the routine pairingsolvable()
  bool isplayed;
// If a tile can be played by the solver during the routine
// pairingsolvable
  bool isplayable ();  
};

struct group
{
// the pairing of the four tiles (0-5): see pairingsolvable() for
// more info
  int pairing;
// number of tiles with the value of this group
  int nmembers;
// array of tiles of this group  
  tile *member[4];
};

// number of tiles
static int _ntiles;
// number of "game simulations" of randomsolve and 
// deterministicsolve
static int npairingsolvescans, nrandomsolvescans;
// tile array;
static tile _tile[4*maxgroups];
// group array, indexed by group value
static group _group[maxgroups];
// pointers of grid positions to tile array, to describe
// layout 
static tile *_layout[maxheight][maxwidth][maxdepth];
// array of pointers to groups, indexes in order of 
// search path
static group *_groups[maxgroups];
// start index and bottom index of search path
static int groupsindex, ngroups;

// computes if a tile can be played by the solver
bool tile::isplayable ()
{
  int k=0;
// checks if there are no above neighbo(u)rs
  while (above[k] != NULL)
  {
    if (!above[k]->isplayed) return false;
    k++;
  }
  k = 0;
// checks if there are no left neighbo(u)rs
  while (left[k] != NULL)
  {
    if (!left[k]->isplayed)
    {
      k = 0;
// checks if there are no right neighbo(u)rs
      while (right[k] != NULL)
      {
        if (!right[k]->isplayed) return false;
        k++;
      }      
      return true;
    }
    k++;
  }
  return true;
}

// initializes both randomsolve and deterministicsolve
void initsolve ()
{
// clear tile neighbours
  for (int k=0; k<4*maxgroups; k++)
  {
    _tile[k].left[0] = _tile[k].left[1] = 
                       _tile[k].left[2] = NULL;
    _tile[k].right[0] = _tile[k].right[1] = 
                        _tile[k].right[2] = NULL;
    _tile[k].above[0] = _tile[k].above[1] = 
                        _tile[k].above[2] = 
                        _tile[k].above[3] = 
                        _tile[k].above[4] = NULL;
    _tile[k].isplayed = false;
  }
// compute left and right neighbours
  for (int row=0; row<maxheight; row++)
  {
    for (int col=2; col<maxwidth; col++)
    {
      for (int lev=0; lev<maxdepth; lev++)
      {
        if (_layout[row][col][lev] != NULL)
        {
          int k = 0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            if (_layout[r][col-2][lev] != NULL)
            {
              _layout[row][col][lev]->left[k] =
                          _layout[r][col-2][lev];
              k++;
            }
          }
        }
        if (_layout[row][col-2][lev] != NULL)
        {
          int k=0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            if (_layout[r][col][lev] != NULL)
            {
              _layout[row][col-2][lev]->right[k] =
                              _layout[r][col][lev];
              k++;
            }
          }
        }
      }
    }
  }
// compute above neighbours
  for (int row=0; row<maxheight; row++)
  {
    for (int col=0; col<maxwidth; col++)
    {
      for (int lev=1; lev<maxdepth; lev++)
      {
        if (_layout[row][col][lev-1] != NULL)
        {
          int k = 0;
          for (int r=max(row-1,0);
               r<min(row+2,maxheight); r++)
          {
            for (int c=max(col-1,0);
                 c<min(col+2,maxwidth); c++)
            {
              if (_layout[r][c][lev] != NULL)
              {
                _layout[row][col][lev-1]->above[k] =
                                  _layout[r][c][lev];
                k++;
              }
            }
          }
        }
      }
    }
  }
// clear groups
  for (int k=0; k<maxgroups; k++)
  {
    _group[k].pairing = -1;
    _group[k].nmembers = 0;
    _group[k].member[0] = _group[k].member[1] =
                          _group[k].member[2] =
                          _group[k].member[3] = NULL;
  }
// collect groups
  for (int k=0; k<_ntiles; k++)
  {
    int v = _tile[k].value;
    assert (v >= 0 && v < maxgroups &&
            _group[v].nmembers < 4);
    _group[v].member[_group[v].nmembers] = _tile + k;
    _group[v].nmembers++;
  }
// initialize search system of deterministicsolve
  srandom (time (NULL));
  int l=0, lq=0;
  for (int k=0; k<maxgroups; k++)
  {
    assert ((_group[k].nmembers & 1) == 0);
    if (_group[k].nmembers == 2)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = 4;
      l++;
    }
    if (_group[k].nmembers != 0)
    {
      lq = k;
    }
  }
  for (int k=0; k<=lq; k++)
  {
    if (_group[k].nmembers == 0)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = -1;
      l++;
    }
  }  
  groupsindex = l;
  for (int k=0; k<=lq; k++)
  {
    if (_group[k].nmembers == 4)
    {
      _groups[l] = &_group[k];
      _groups[l]->pairing = 0;
      int r = random() % 3;
      if (r == 1)
      {
        tile *t = _groups[l]->member[2];
        _groups[l]->member[2] = _groups[l]->member[3];
        _groups[l]->member[3] = t;
      }
      else if (r == 2)
      {
        tile *t = _groups[l]->member[1];
        _groups[l]->member[1] = _groups[l]->member[3];
        _groups[l]->member[3] = t;
      }
      group *d = _groups[l];
      r = random() % (l + 1 - groupsindex);
      _groups[l] = _groups[groupsindex + r];
      _groups[groupsindex + r] = d;
      l++;
    }
  }
  ngroups = l;
}

// test solvability with the given pairing of all tiles
bool pairingsolvable ()
{
  int ntiles1, ntiles2=_ntiles;
  npairingsolvescans++;
// play until no tiles can be removed any more
  do
  {
    ntiles1 = ntiles2;
    for (int k=0; k<ngroups; k++)
    {
      switch (_group[k].pairing)
      {
        case 0: // free group, no pairing
                // first two played together, 
                // last two played separate
          if (_group[k].member[0]->isplayed |
              _group[k].member[1]->isplayed |
              _group[k].member[2]->isplayed) 
          {
            if (!(_group[k].member[0]->isplayed) && 
                _group[k].member[0]->isplayable ())
            {
              _group[k].member[0]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[1]->isplayed) && 
                _group[k].member[1]->isplayable ())
            {
              _group[k].member[1]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[2]->isplayed) && 
                _group[k].member[2]->isplayable ())
            {
              _group[k].member[2]->isplayed = true;
              ntiles2--;
            }
            if (!(_group[k].member[3]->isplayed) && 
                _group[k].member[3]->isplayable ())
            {
              _group[k].member[3]->isplayed = true;
              ntiles2--;
            }
          }
          else
          {
            if (!(_group[k].member[0]->isplayed) && 
                _group[k].member[0]->isplayable ())
            {
              if (!(_group[k].member[1]->isplayed) && 
                  _group[k].member[1]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[1]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[2]->isplayed) && 
                       _group[k].member[2]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[2]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[3]->isplayed) && 
                       _group[k].member[3]->isplayable ())
              {
                _group[k].member[0]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
            else if (!(_group[k].member[1]->isplayed) && 
                     _group[k].member[1]->isplayable ())
            {
              if (!(_group[k].member[2]->isplayed) && 
                  _group[k].member[2]->isplayable ())
              {
                _group[k].member[1]->isplayed = true;
                _group[k].member[2]->isplayed = true;
                ntiles2 -= 2;
              }
              else if (!(_group[k].member[3]->isplayed) && 
                       _group[k].member[3]->isplayable ())
              {
                _group[k].member[1]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
            else if (!(_group[k].member[2]->isplayed) && 
                     _group[k].member[2]->isplayable ())
            {
               if (!(_group[k].member[3]->isplayed) && 
                  _group[k].member[3]->isplayable ())
              {
                _group[k].member[2]->isplayed = true;
                _group[k].member[3]->isplayed = true;
                ntiles2 -= 2;
              }
            }
          }
          break;
        case 1: // pairing 0-1, 2-3
          if (!(_group[k].member[2]->isplayed) && 
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
        case 4: // half a group, pairing 0-1
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            ntiles2 -= 2;
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            ntiles2 -= 2;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 2;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            ntiles2 -= 2;
          }
           break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (!(_group[k].member[0]->isplayed) &&
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            ntiles2 -= 4;
          }
          break;
      }
    }
  }
  while (ntiles2 != ntiles1);
// unplay all played tiles
  for (int k=0; k<_ntiles; k++)
  {
    _tile[k].isplayed = false;
  }
// test if all tiles were removed  
  return ntiles2 == 0;
}

// recursive search routine to determine (un)solvability
// improves speed by changing search order backwards
bool deterministicsolve (int si)
{
  static group *_groups2[maxgroups];
  if (!pairingsolvable()) return false;
  int k; 
  for (k=si; k<ngroups; k++)
  {
    _groups[k]->pairing = 1;
    if (!pairingsolvable()) break;
  }
  if (k == ngroups) return true;
  int l = 0;  
  _groups2[l++] = _groups[k];
  for (int i=k-1; i>=si; i--)
  {
    _groups[i]->pairing = 0;
    if (pairingsolvable())
    {
      _groups[i]->pairing = 1;
      _groups2[l++] = _groups[i];
    }
    else  
    {
      if (_groups[i]->nmembers == 4)
      {
        tile *t = _groups[i]->member[3];
        _groups[i]->member[3] = _groups[i]->member[2];
        _groups[i]->member[2] = _groups[i]->member[1];
        _groups[i]->member[1] = t;
      }
      _groups[k] = _groups[i];
      k--;
    }  
  }
  for (int i=k; i>=si; i--)
  {
    _groups[i] = _groups2[--l];
  }
  for (int i=k; i>=si; i--)
  {
    _groups[i]->pairing = 2;
    if (deterministicsolve(i+1)) return true;
    _groups[i]->pairing = 3;
    if (deterministicsolve(i+1)) return true;
    _groups[i]->pairing = 0;
  }  
  return false;
}

// iterative search routine to determine solvability, but
// not unsolvability
bool randomsolve (int count)
{
  int k;
  int p[3*maxgroups+1];
// play count games by randomly removing matches, until the
// game is solved
  for (int n=0; n<count; n++)
  {
scanmatchings:
    int r=0;
    for (k=0; k<ngroups; k++)
    {
      if (_group[k].nmembers != 4)
      {
        if (_group[k].nmembers != 0 &&
            !_group[k].member[0]->isplayed && 
            _group[k].member[0]->isplayable() &&
            _group[k].member[1]->isplayable())
        {
// last two tiles removed immediately (harmless game move)
          _group[k].member[0]->isplayed = true;
          _group[k].member[1]->isplayed = true;
          goto scanmatchings;
        }
        continue;                 
      }      
      if (!_group[k].member[0]->isplayed && 
          _group[k].member[0]->isplayable())
      {
        if (!_group[k].member[1]->isplayed && 
             _group[k].member[1]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[2]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _group[k].pairing = 1;
            goto scanmatchings;
          }
          if (_group[k].member[2]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
            if (_group[k].member[3]->isplayable())
            {
// all tiles removed immediately (harmless game move)
              _group[k].member[0]->isplayed = true;
              _group[k].member[1]->isplayed = true;
              _group[k].member[2]->isplayed = true;
              _group[k].member[3]->isplayed = true;
              _group[k].pairing = 1;
              goto scanmatchings;
            }
          }
          else if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[2]->isplayed && 
                  _group[k].member[2]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[1]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].pairing = 2;
            goto scanmatchings;
          }
          if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[3]->isplayed && 
                  _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[1]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 3;
            goto scanmatchings;
          }
        }
      }
      else if (!_group[k].member[1]->isplayed && 
                _group[k].member[1]->isplayable())
      {
        if (!_group[k].member[2]->isplayed && 
             _group[k].member[2]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _group[k].pairing = 3;
            goto scanmatchings;
          }
          if (_group[k].member[3]->isplayable())
          {
            p[r] = k;
            r++;
            p[r] = k;
            r++;
          }
        }
        else if (!_group[k].member[3]->isplayed && 
                  _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 2;
            goto scanmatchings;
          }
        }
      }
      else if (!_group[k].member[2]->isplayed && 
                _group[k].member[2]->isplayable())
      {
        if (!_group[k].member[3]->isplayed && 
             _group[k].member[3]->isplayable())
        {
          p[r] = k;
          r++;
          if (_group[k].member[0]->isplayed)
          {
// last two tiles removed immediately (harmless game move)
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _group[k].pairing = 1;
            goto scanmatchings;
          }
        }
      }
    }
    if (r)
    {
      p[r] = k;
      r = random () % r;
      k = p[r];
      if (k < p[r+1])
      {
        if (!_group[k].member[3]->isplayed &&
            _group[k].member[3]->isplayable())
        {
          if (!_group[k].member[2]->isplayed &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[3]->isplayed = true;
          goto scanmatchings;
        }
         if (!_group[k].member[2]->isplayed &&
            _group[k].member[2]->isplayable())
        {
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[2]->isplayed = true;
          goto scanmatchings;
        }    
        _group[k].member[0]->isplayed = true;
        _group[k].member[1]->isplayed = true;
        goto scanmatchings;
      }
      if (k < p[r+2])
      {
        if (!_group[k].member[3]->isplayed &&
            _group[k].member[3]->isplayable())
        {
          if (!_group[k].member[0]->isplayed &&
              _group[k].member[0]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[1]->isplayed = true;
          _group[k].member[3]->isplayed = true;
          goto scanmatchings;
        }
        _group[k].member[0]->isplayed = true;
        _group[k].member[2]->isplayed = true;
        goto scanmatchings;
      }      
      {
        if (!_group[k].member[0]->isplayed &&
            _group[k].member[0]->isplayable())
        {
          if (!_group[k].member[1]->isplayed &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            goto scanmatchings;
          }
          _group[k].member[0]->isplayed = true;
          _group[k].member[2]->isplayed = true;
          goto scanmatchings;
        }
        _group[k].member[1]->isplayed = true;
        _group[k].member[2]->isplayed = true;
        goto scanmatchings;
      }      
    }
    for (k=0; k<_ntiles; k++)
    {
      if (!_tile[k].isplayed) 
      {
        goto unsolved;
      }
    }
    for (k=0; k<_ntiles; k++)
    {
      _tile[k].isplayed = false;
    }
    nrandomsolvescans += n + 1;
    return true;
unsolved:
    for (k=0; k<_ntiles; k++)
    {
      _tile[k].isplayed = false;
    }
  }
  nrandomsolvescans += count;
  for (k=0; k<ngroups; k++)
  {
    if (_group[k].nmembers == 4)
    {
      _group[k].pairing = 0;
    }
  }
  return false;
}

bool solve ()
{
  nrandomsolvescans = 0;
  npairingsolvescans = 0;
  initsolve ();
  if (!pairingsolvable ())
  {
    return false;
  }
  if (randomsolve ((int) pow (1.2, 6 * sqrt (ngroups - groupsindex))))
  {
    return true;
  }
  return deterministicsolve (groupsindex); 
}

static void shaketiles (int gn)
{  
// shake tiles
  srand (gn);
  for (int k=0; k<_ntiles; k++)
  {
    int l = rand () % (k + 1);
    _tile[k].value = _tile[l].value;
    _tile[l].value = k / 4;
  }
// shake better
  for (int t=0; t<99; t++) {
    for (int k=1; k<_ntiles; k++) {
      int l = rand () % (k + 1);
      int m = _tile[k].value;
      _tile[k].value = _tile[l].value;
      _tile[l].value = m;
    }  
  }  
}

static void readlayout (char *fn)
{
// read layout 
  FILE *f = fopen(fn, "r");
  {
    int k=0, row, col, lev;
    char s[1000];
    do
    {
      fgets(s, 1000, f);
    }
    while (!feof(f) && (s[0] == '#' ||
           sscanf(s, "%d %d %d", &col, &row, &lev) != 3));
    while (!feof(f))
    {
      assert (k < 4*maxgroups && 
              row >= 0 && row < maxheight &&
              col >= 0 && col < maxwidth &&
              lev >= 0 && lev < maxdepth &&
              _layout[row][col][lev] == NULL);
      _layout[row][col][lev] = &_tile[k];
      k++;
      do
      {
        fgets(s, 1000, f);
      }
      while (!feof(f) && (s[0] == '#' ||
             sscanf(s, "%d %d %d", &col, &row, &lev) != 3));
    }
    _ntiles = k;
  }
  fclose (f);
}  

static void buildlayout (char *l)
{
  int rm, cm, lm;
  int s = sscanf (l, "-%dx%dx%d", &rm, &cm, &lm);
  if (s <= 0) rm = 12;
  if (s <= 1) cm = rm;
  if (s <= 2) lm = 1;
  int const rg = 2;
  int const cg = 2;
  assert (rm > 0 && rm * rg <= maxwidth &&
          cm > 0 && cm * rg <= maxheight &&
          lm > 0 && lm <= maxdepth);
  sprintf (l, "%02dx%02dx%02d", rm, cm, lm);
  printf ("Layout %s\n", l);
  
  int k = 0;
  for (int r=0; r<rm; r++) {
    for (int c=0; c<cm; c++) {
      bool b = (2 * (r >> 1) == rm - 1) && 
               (2 * (c >> 1) == cm - 1);
      for (int l=0; l<lm-b; l++) {
        int row = c * cg;
        int col = r * rg;
        int lev = l;
        assert (k < 4*maxgroups && _layout[row][col][lev] == NULL);
        _layout[row][col][lev] = &_tile[k];
        k++;
      }
    }
  }
  assert (!(k & 1));
  _ntiles = k;
}  
  
static void initlayout (char *fn)
{
// clear layout pointers
  {
    for (int row=0; row<maxheight; row++)
    {
      for (int col=0; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
          _layout[row][col][lev] = NULL;
        }
      }
    }
  }
// read or build layout
  if (fn[0] == '-') buildlayout (fn);
  else readlayout (fn); 
// test for overlapping tiles 
  {
    for (int row=1; row<maxheight; row++)
    {
      for (int col=1; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
        assert ((_layout[row-1][col-1][lev] != NULL) +
                (_layout[row-1][col-0][lev] != NULL) +
                (_layout[row-0][col-1][lev] != NULL) +
                (_layout[row-0][col-0][lev] != NULL) < 2);
        }
      }
    }
  }
}

int main(int argc, char* argv[])
{
  char l[1001];
  strcpy (l, argc<=1?"layouts/default":argv[1]);
  initlayout (l);
  char ll[1024];
  sprintf (ll, "%c-%s.log", 'T',
           strchr (l, '/') ? strrchr (l, '/') + 1 : l);
  FILE *f = fopen (ll, "w");
  time_t t = time(NULL);
  int win = 0, imp = 0;
  int st = argc<=2?0:atoi(argv[2]);
  int e = argc<=3?st+1000:atoi(argv[3]);
  int am; for (am=1; am<=e-st; am*=10); am /= 1000; am += !am;
  for (int k=st; k<e; k++)
  {
    shaketiles (k);
    printf ("Game %d:\n", k);
    bool s = solve ();
    printf ("%s\n", s?"Winnable":"Impossible");
    printf ("nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
    win += s;
    imp += 1-s;
    printf ("win=%d, imp=%d\n", win, imp);
    if (npairingsolvescans >= 100000 || k == e-1 || !((k + 1) % am))
    {
      fprintf (f, "Game %d:\n", k);
      fprintf (f, "%s\n", s?"Winnable":"Impossible");
      fprintf (f, "nrandomsolvescans = %d, npairingsolvescans = %d\n", nrandomsolvescans, npairingsolvescans);
      fprintf (f, "win=%d, imp=%d\n", win, imp);
      fflush (f);
    }
  }
  printf ("Time = %g\n", difftime(time(NULL),t));
  fprintf (f, "Time = %g\n", difftime(time(NULL),t));
  fclose (f);
  return 0;
}

/*
static int idx[4*maxgroups];

void Game::build_solution (int index)
{
// play until no tiles can be removed any more
  do
  {
    for (int k=0; k<ngroups; k++)
    {
      switch (_group[k].pairing)
      {
        case 0:
          exit (1);
        case 1: // pairing 0-1, 2-3
          if (!(_group[k].member[2]->isplayed) && 
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[2] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
        case 4: // half a group, pairing 0-1
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[1] - _tile]];
            index++;
          }
          break;
        case 2: // pairing 0-2, 1-3
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[2] - _tile]];
            index++;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[1] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          break;
        case 3: // pairing 0-3, 1-2
          if (!(_group[k].member[0]->isplayed) && 
              _group[k].member[0]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          if (!(_group[k].member[1]->isplayed) && 
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable())
          {
            _group[k].member[1]->isplayed = true;
            _group[k].member[2]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[1] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[2] - _tile]];
            index++;
          }
          break;
        case 5: // all four removed simultanuously
                // for heuristic to smell blockades
          if (!(_group[k].member[0]->isplayed) &&
              _group[k].member[0]->isplayable() &&
              _group[k].member[1]->isplayable() &&
              _group[k].member[2]->isplayable() &&
              _group[k].member[3]->isplayable())
          {
            _group[k].member[0]->isplayed = true;
            _group[k].member[1]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[0] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[1] - _tile]];
            index++;
            _group[k].member[2]->isplayed = true;
            _group[k].member[3]->isplayed = true;
            _solution[index].m1 = _tiles[idx[_group[k].member[2] - _tile]];
            _solution[index].m2 = _tiles[idx[_group[k].member[3] - _tile]];
            index++;
          }
          break;
      }
    }
  }
  while (index != ntiles()/2);
}

void Game::find_solution ()
{
// clear layout pointers
  {
    for (int row=0; row<maxheight; row++)
    {
      for (int col=0; col<maxwidth; col++)
      {
        for (int lev=0; lev<maxdepth; lev++)
        {
          _layout[row][col][lev] = NULL;
        }
      }
    }
  }
// read tiles 
  _ntiles = 0;
  for (int k=0; k<ntiles(); k++)
  {
    if (tile(k)->real())
    {
      _layout[tile(k)->row()][tile(k)->col()][tile(k)->lev()] = &_tile[_ntiles];
      _tile[_ntiles].value = tile(k)->match();
      idx[_ntiles] = k;
      _ntiles++;
    }
  }

  if (solve())
  {
    _solution_start = _taken/2;
    build_solution (_solution_start);
  }
  else
  {
    _unsolvable_start = _taken/2;
  }
}
*/

